Rovibrational computations for the He$_2$ a $^3\Sigma_\mathrm{u}^+$ state including non-adiabatic, relativistic, and QED corrections

A potential energy curve (PEC) accurate to a fraction of 1 ppm ($1:10^6$) is computed for the $^3\Sigma_\mathrm{u}^+$ state of He$_2$ endowed with relativistic and QED corrections. The nuclear Schr\"odinger equation is solved on this PEC with diagonal Born-Oppenheimer and non-adiabatic mass corrections to obtain highly accurate rotational-vibrational levels. The computed rovibrational intervals and fine-structure splittings, spanning over several orders of magnitude in energy, are found to be in remarkable agreement with available high-resolution spectroscopy data.

==> aHe2_SM_data/a_fs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    156574,       3338]
NotebookOptionsPosition[    151398,       3254]
NotebookOutlinePosition[    151962,       3273]
CellTagsIndexPosition[    151919,       3270]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Solution of the rovibrational Schr\[ODoubleDot]dinger equation of He2 with \
coordinate dependent masses & relativistic and QED corrections [version June \
2025]\
\>", "Subtitle",
 CellChangeTimes->{
  3.682391793770985*^9, {3.682393137240912*^9, 3.682393202642198*^9}, {
   3.722109603911671*^9, 3.722109605399154*^9}, {3.7963096754753847`*^9, 
   3.796309683478013*^9}, {3.929156604838904*^9, 3.9291566307181177`*^9}, {
   3.9453337111088552`*^9, 3.945333715348696*^9}, 3.945414664008717*^9, {
   3.959612013663253*^9, 3.959612014162764*^9}},
 FontSize->18,
 CellID->926871483,ExpressionUUID->"1fdc8443-e081-4a27-90d6-0d96a51df886"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Updated", " ", "to", " ", "codata22"}], " ", "-", " ", 
    RowBox[{"on", " ", "2024.10", 
     RowBox[{".25", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "mp", " ", "is", " ", "the", " ", "mass", " ", "of", " ", "an", " ", 
     "alpha", " ", "particle", " ", "He2"}], "+"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mp", "=", "7294.29954171"}], ";"}], " ", 
   RowBox[{"(*", "codata22", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ehcm", "=", "219474.63136314"}], ";"}], 
   RowBox[{"(*", "codata22", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"alpha", "=", 
     RowBox[{"7.2973525643", " ", "*", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "3"}], ")"}]}]}]}], ";"}], " ", 
   RowBox[{"(*", "codata22", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mupp", "=", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "mp"}], "+", 
        RowBox[{"1", "/", "mp"}]}], ")"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Znuc", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Rnuc", "=", 
     RowBox[{"1.6785", "*", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "15"}], ")"}]}]}]}], ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{"nuclear", " ", "radius", " ", "in", " ", "meters"}], " ", "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lambdabar", "=", 
     RowBox[{"2.42631023538", "*", 
      RowBox[{
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "12"}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", "Pi"}], ")"}]}]}]}], ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{
    "reduced", " ", "Compton", " ", "radius", " ", "in", " ", "meters"}], " ",
     "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.800025844963768*^9, 3.800025921242815*^9}, 
   3.938856344069866*^9, {3.938857935174351*^9, 3.938857948524422*^9}, {
   3.938870821757102*^9, 3.938870927350427*^9}, {3.9388710016957555`*^9, 
   3.9388710273555384`*^9}, {3.938871199118767*^9, 3.9388712397315464`*^9}, {
   3.941013237234939*^9, 3.941013255386232*^9}, {3.946024408385927*^9, 
   3.946024408603216*^9}, {3.959435345867263*^9, 3.959435374977884*^9}, {
   3.969256579197542*^9, 3.969256579594654*^9}, {3.974976057016535*^9, 
   3.9749760574799843`*^9}},
 FontSize->18,
 CellLabel->"In[1]:=",ExpressionUUID->"2b0b95d4-ac57-47e0-bdcc-f88c3238ad5b"],

Cell[CellGroupData[{

Cell["Input", "Subsection",
 CellChangeTimes->{{3.68239320367143*^9, 3.682393208693063*^9}},
 FontSize->18,ExpressionUUID->"79905e14-a8f1-4321-84d8-0867858bdd24"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "PEC", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenRead", "[", "\"\<a1500_PEC.txt\>\"", "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Skip", "[", 
   RowBox[{"strm", ",", "String", ",", "1"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PECfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"strm", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "strm", "]"}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lPEC", "=", 
    RowBox[{"Length", "[", "PECfile", "]"}]}], "  ", ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Electronic", " ", "part", " ", "of", " ", "DBOC"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenRead", "[", "\"\<a1500_DBOC_EL.txt\>\"", "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Skip", "[", 
   RowBox[{"strm", ",", "String", ",", "1"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DBOCELfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"strm", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "strm", "]"}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lDBOCEL", "=", 
    RowBox[{"Length", "[", "DBOCELfile", "]"}]}], "  ", ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Radial", " ", "part", " ", "of", " ", "DBOC"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenRead", "[", "\"\<a1500_DBOC_R.txt\>\"", "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Skip", "[", 
   RowBox[{"strm", ",", "String", ",", "1"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DBOCRfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"strm", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "strm", "]"}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lDBOCR", "=", 
    RowBox[{"Length", "[", "DBOCRfile", "]"}]}], "  ", ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"<", 
     RowBox[{"Lx", "^", "2"}], ">"}], " ", ",", " ", 
    RowBox[{"<", 
     RowBox[{"Ly", "^", "2"}], ">", " ", "and", " ", "<", 
     RowBox[{"Lz", "^", "2"}], ">", " ", 
     RowBox[{"(", 
      RowBox[{
      "for", " ", "the", " ", "angular", " ", "momentum", " ", "part", " ", 
       "of", " ", "DBOC"}], ")"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenRead", "[", "\"\<a1500_L2.txt\>\"", "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Skip", "[", 
   RowBox[{"strm", ",", "String", ",", "1"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2file", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"strm", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number", ",", "Number", ",", "Number"}], 
      "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "strm", "]"}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lL2", "=", 
    RowBox[{"Length", "[", "L2file", "]"}]}], " ", ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Vibrational", " ", "mass", " ", "correction"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenRead", "[", "\"\<a1500_MVIB.txt\>\"", "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Skip", "[", 
   RowBox[{"strm", ",", "String", ",", "1"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MVIBfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"strm", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "strm", "]"}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lMVIB", "=", 
    RowBox[{"Length", "[", "MVIBfile", "]"}]}], " ", ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Rotational", " ", "mass", " ", "correction"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenRead", "[", "\"\<a1500_MROT.txt\>\"", "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Skip", "[", 
   RowBox[{"strm", ",", "String", ",", "1"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MROTfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"strm", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "strm", "]"}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lMROT", "=", 
    RowBox[{"Length", "[", "MROTfile", "]"}]}], " ", ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "8"}], ")"}]}], "<", 
     RowBox[{"p", "^", "4"}], ">"}], " ", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"pi", "/", "2"}], ")"}], "Z"}], "<", "delta1", ">"}], " ", ",",
     " ", 
    RowBox[{
     RowBox[{"-", "pi"}], "<", "delta2", ">", " ", "and", " ", "<", "H_OO", 
     ">"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenRead", "[", "\"\<a1500_REL.txt\>\"", "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Skip", "[", 
   RowBox[{"strm", ",", "String", ",", "1"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RELfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"strm", ",", 
     RowBox[{"{", 
      RowBox[{
      "Number", ",", "Number", ",", "Number", ",", "Number", ",", "Number"}], 
      "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "strm", "]"}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lREL", "=", 
    RowBox[{"Length", "[", "RELfile", "]"}]}], " ", ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Bethe", " ", "logarithm"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenRead", "[", "\"\<a1500_BL_ioncore.txt\>\"", "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Skip", "[", 
   RowBox[{"strm", ",", "String", ",", "1"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BLfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"strm", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "strm", "]"}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lBL", "=", 
    RowBox[{"Length", "[", "BLfile", "]"}]}], " ", ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Araki", "-", 
    RowBox[{"Sucher", " ", "term"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenRead", "[", "\"\<a1500_AS_numDr.txt\>\"", "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Skip", "[", 
   RowBox[{"strm", ",", "String", ",", "1"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ASfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"strm", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "strm", "]"}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lAS", "=", 
    RowBox[{"Length", "[", "ASfile", "]"}]}], "  ", ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Spin", "-", 
     RowBox[{"dependent", " ", "relativistic", " ", "terms"}]}], ",", " ", 
    RowBox[{"MS", "=", "0"}], " ", ",", " ", 
    RowBox[{"MS", "=", 
     RowBox[{"+", 
      RowBox[{"/", 
       RowBox[{"-", "1"}]}]}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenRead", "[", "\"\<a1500_ZFS.txt\>\"", "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Skip", "[", 
   RowBox[{"strm", ",", "String", ",", "1"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZFSfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"strm", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number", ",", "Number"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "strm", "]"}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lZFS", "=", 
    RowBox[{"Length", "[", "ZFSfile", "]"}]}], "  ", ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PESBOdat", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PECfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"PECfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "lPEC"}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DBOCELdat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"DBOCELfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"DBOCELfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "lDBOCEL"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DBOCRdat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"DBOCRfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"DBOCRfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "lDBOCR"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DBOCL2dat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"L2file", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L2file", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "2"}], "]"}], "]"}], "+", 
          RowBox[{"L2file", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "3"}], "]"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "mupp", "*", 
          RowBox[{
           RowBox[{"L2file", "[", 
            RowBox[{"[", 
             RowBox[{"n", ",", "1"}], "]"}], "]"}], "^", "2"}]}], ")"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "lL2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MVIBdat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"MVIBfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"MVIBfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "lMVIB"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MROTdat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"MROTfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"MROTfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "lMROT"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RELdat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RELfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"alpha", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"RELfile", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "2"}], "]"}], "]"}], "+", 
          RowBox[{"RELfile", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "3"}], "]"}], "]"}], "-", 
          RowBox[{"RELfile", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "4"}], "]"}], "]"}], "+", 
          RowBox[{"RELfile", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "5"}], "]"}], "]"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "lREL"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZD1dat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RELfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"RELfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "3"}], "]"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "lREL"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2dat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RELfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"RELfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "4"}], "]"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"-", "Pi"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "lREL"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ASdat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ASfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"ASfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "lAS"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BLdat", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"BLfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"BLfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "lBL"}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZFS0dat", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ZFSfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"ZFSfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "lZFS"}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZFS1dat", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ZFSfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"ZFSfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "lZFS"}], "}"}]}], "]"}]}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.722109664271922*^9, 3.72210976890283*^9}, 
   3.722109853217484*^9, {3.722109883758382*^9, 3.722109887407582*^9}, {
   3.722397037281932*^9, 3.722397037438348*^9}, {3.722397203505527*^9, 
   3.722397205078662*^9}, {3.722591224182105*^9, 3.722591224324015*^9}, {
   3.722673159630975*^9, 3.722673159745504*^9}, {3.722673378629045*^9, 
   3.722673378817489*^9}, {3.722673777734457*^9, 3.72267377786679*^9}, {
   3.726828391239421*^9, 3.726828391412478*^9}, {3.72682855726752*^9, 
   3.726828557445831*^9}, {3.72682946910128*^9, 3.726829469238369*^9}, {
   3.726902770967564*^9, 3.726902786321311*^9}, {3.72690431156007*^9, 
   3.726904319521519*^9}, {3.738665696922357*^9, 3.7386656984487963`*^9}, {
   3.738665745792739*^9, 3.738665758029261*^9}, {3.738665806115138*^9, 
   3.7386658063656607`*^9}, {3.738665937600149*^9, 3.738665938015387*^9}, {
   3.7386663348578997`*^9, 3.738666335610981*^9}, {3.7386666663789597`*^9, 
   3.738666666708531*^9}, {3.7392709742609463`*^9, 3.739270997168124*^9}, {
   3.739790637854903*^9, 3.73979063840761*^9}, {3.740328944054741*^9, 
   3.740328944943832*^9}, {3.749384473301936*^9, 3.749384520181801*^9}, {
   3.749384727197039*^9, 3.749384727963313*^9}, {3.74938489825413*^9, 
   3.749384905962346*^9}, {3.749385907865191*^9, 3.749385909812207*^9}, {
   3.756539436562407*^9, 3.756539466628882*^9}, {3.756539561698787*^9, 
   3.7565395639010057`*^9}, {3.764410844161889*^9, 3.764410861930124*^9}, {
   3.7644109146840153`*^9, 3.764410930985409*^9}, {3.764411736315935*^9, 
   3.764411737328274*^9}, 3.764412541194083*^9, {3.764412624566472*^9, 
   3.764412626165895*^9}, 3.764577797723312*^9, {3.764578244902226*^9, 
   3.76457824505771*^9}, {3.792728443051382*^9, 3.7927284711421013`*^9}, {
   3.792729328860627*^9, 3.7927293460513296`*^9}, {3.79272939638535*^9, 
   3.792729396792973*^9}, {3.792729430251546*^9, 3.792729430353291*^9}, {
   3.792730126373477*^9, 3.792730146682022*^9}, {3.795605033738741*^9, 
   3.795605051137519*^9}, {3.7956072560116796`*^9, 3.795607268512879*^9}, {
   3.795607341274274*^9, 3.795607348560587*^9}, {3.796218562916514*^9, 
   3.796218639158364*^9}, 3.796218669539109*^9, {3.796218936938682*^9, 
   3.796218954485323*^9}, {3.796224537876559*^9, 3.796224538232832*^9}, {
   3.796224713811924*^9, 3.7962247153698263`*^9}, {3.796282911549876*^9, 
   3.796282916721036*^9}, {3.7962829674970512`*^9, 3.796283018479355*^9}, {
   3.796297088469738*^9, 3.796297108945861*^9}, {3.796300123202507*^9, 
   3.796300166073009*^9}, {3.796300224842613*^9, 3.796300228675613*^9}, {
   3.7963041236613894`*^9, 3.796304173291031*^9}, {3.7963047030628853`*^9, 
   3.796304707735257*^9}, {3.79630962921408*^9, 3.796309691961689*^9}, {
   3.796575549317913*^9, 3.796575614628587*^9}, {3.796575652774991*^9, 
   3.796575702295763*^9}, 3.796580338224543*^9, {3.797350100739039*^9, 
   3.797350131048766*^9}, {3.798102017415951*^9, 3.798102125178968*^9}, {
   3.799322637674938*^9, 3.799322642162739*^9}, {3.799322759173454*^9, 
   3.79932276703475*^9}, {3.799324353166819*^9, 3.799324353648131*^9}, {
   3.79932442756858*^9, 3.7993244283803396`*^9}, {3.7993264326490498`*^9, 
   3.799326435385423*^9}, {3.799326509469975*^9, 3.799326510915221*^9}, {
   3.799329593443624*^9, 3.799329595879304*^9}, {3.799838605023223*^9, 
   3.799838608344364*^9}, {3.7998575772252913`*^9, 3.7998575803482437`*^9}, {
   3.800007436813688*^9, 3.8000074382157373`*^9}, {3.800009214693969*^9, 
   3.800009215694067*^9}, {3.800027595836644*^9, 3.800027597264597*^9}, {
   3.8011557654668303`*^9, 3.801155766617058*^9}, {3.801156094030279*^9, 
   3.801156104626981*^9}, 3.801156448932516*^9, {3.8017235967162*^9, 
   3.801723606314997*^9}, {3.801727257425598*^9, 3.801727258471386*^9}, {
   3.801736035258155*^9, 3.80173603671104*^9}, {3.801736799736974*^9, 
   3.801736801455322*^9}, {3.801756168222148*^9, 3.801756173711115*^9}, {
   3.801756418063641*^9, 3.801756418278867*^9}, {3.801757089498178*^9, 
   3.801757104595785*^9}, {3.8017571927652903`*^9, 3.801757199512023*^9}, {
   3.80175729478365*^9, 3.801757296587839*^9}, {3.801757366780898*^9, 
   3.801757383866557*^9}, {3.801761472930883*^9, 3.801761474206408*^9}, {
   3.80176174904908*^9, 3.801761754096521*^9}, {3.801761792154219*^9, 
   3.801761792372825*^9}, {3.801761913098441*^9, 3.80176192224946*^9}, {
   3.801834931296349*^9, 3.801834933768965*^9}, {3.8018376172841053`*^9, 
   3.801837617640073*^9}, {3.929156641639541*^9, 3.929156655142983*^9}, {
   3.945315346634254*^9, 3.9453154498413*^9}, {3.945315497825411*^9, 
   3.945315536913669*^9}, {3.945315869353117*^9, 3.945315874248513*^9}, {
   3.94532285419195*^9, 3.945322864516533*^9}, {3.945336150521451*^9, 
   3.945336167536829*^9}, {3.94539495768519*^9, 3.945394960564691*^9}, {
   3.945395075479134*^9, 3.9453950904957743`*^9}, 3.945395389442595*^9, {
   3.9454143358651867`*^9, 3.945414336152793*^9}, {3.945702587826192*^9, 
   3.945702588236822*^9}, {3.946024072160042*^9, 3.946024077254253*^9}, {
   3.948353675825716*^9, 3.948353718721113*^9}, {3.948426415520426*^9, 
   3.948426432895751*^9}, {3.948430233034852*^9, 3.948430238511072*^9}, {
   3.958658081712057*^9, 3.958658081909767*^9}, {3.959612029890297*^9, 
   3.95961203019681*^9}, {3.9596141208293324`*^9, 3.959614240930747*^9}, {
   3.9690229276430283`*^9, 3.969022944099071*^9}, {3.969023000353403*^9, 
   3.969023029608777*^9}, {3.9690238553366003`*^9, 3.969023861760202*^9}, {
   3.96902427262249*^9, 3.969024281042592*^9}, {3.96902478079914*^9, 
   3.969024790741342*^9}, {3.969024938829213*^9, 3.9690249396172543`*^9}, {
   3.9690254555107193`*^9, 3.969025463220948*^9}, {3.969256415129847*^9, 
   3.969256461719961*^9}, {3.969256711128376*^9, 3.969256712628131*^9}, {
   3.9749760877453337`*^9, 3.974976093960835*^9}, {3.974976128088496*^9, 
   3.974976137346163*^9}, {3.974976341437327*^9, 3.974976448884297*^9}, {
   3.974976625636352*^9, 3.9749766271071987`*^9}},
 FontSize->18,
 CellLabel->"In[8]:=",ExpressionUUID->"48da8cc3-1b83-4186-be78-03dc09b64f5d"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.683276092303245*^9, 3.6832761710333014`*^9}, {
   3.683276572870528*^9, 3.683276578341935*^9}, {3.683339626084337*^9, 
   3.683339626298778*^9}, {3.683341873316324*^9, 3.683341895002829*^9}, {
   3.683341978283399*^9, 3.683341980538978*^9}, 3.683342035396137*^9, {
   3.68414304189464*^9, 3.68414304478725*^9}, {3.722109553491336*^9, 
   3.722109590602613*^9}, {3.722109877531895*^9, 3.722109988899674*^9}, {
   3.722110043011174*^9, 3.722110063773806*^9}, {3.722110398187314*^9, 
   3.722110400154112*^9}, {3.722397058489971*^9, 3.7223970831590443`*^9}, {
   3.726902790948921*^9, 3.7269027955358677`*^9}, {3.7269043228604*^9, 
   3.726904345565762*^9}, {3.726906412172894*^9, 3.72690641364389*^9}, {
   3.728323813239348*^9, 3.72832382838532*^9}, {3.728324182537871*^9, 
   3.728324187737108*^9}, {3.7328527964825687`*^9, 3.732852811066292*^9}, {
   3.749384748867379*^9, 3.749384813383903*^9}, {3.756539474254766*^9, 
   3.756539534382349*^9}, {3.756539607582078*^9, 3.756539645535549*^9}, {
   3.756542208838262*^9, 3.756542209071933*^9}, {3.7565424464465857`*^9, 
   3.756542446893462*^9}, {3.764410946298259*^9, 3.76441097764516*^9}, {
   3.764411742520286*^9, 3.764411742693362*^9}, {3.764411772873341*^9, 
   3.764411773186166*^9}, {3.76441240224708*^9, 3.764412402381991*^9}, {
   3.764412544034759*^9, 3.764412544335619*^9}, {3.7644624628106194`*^9, 
   3.764462462986163*^9}, {3.764462974068882*^9, 3.764462974468555*^9}, {
   3.764577808281484*^9, 3.764577831590105*^9}, {3.764578236046203*^9, 
   3.764578256277338*^9}, {3.764581798213488*^9, 3.764581812482674*^9}, {
   3.764581892267464*^9, 3.764581899566527*^9}, {3.788961633634158*^9, 
   3.788961657013402*^9}, {3.792729360022983*^9, 3.792729471808563*^9}, 
   3.79272956333948*^9, {3.792730218906546*^9, 3.792730252066291*^9}, {
   3.795605062941333*^9, 3.795605065372828*^9}, {3.795607485173288*^9, 
   3.7956075392503433`*^9}, {3.796218646687087*^9, 3.79621878199927*^9}, {
   3.796218959242896*^9, 3.796219004025392*^9}, {3.7962192836293097`*^9, 
   3.7962193585502453`*^9}, 3.7962245454830093`*^9, {3.796224720162513*^9, 
   3.796224724968729*^9}, {3.796282920430481*^9, 3.796282964619832*^9}, 
   3.796290222332972*^9, {3.796300170929336*^9, 3.79630018420262*^9}, {
   3.796304176251597*^9, 3.796304278153335*^9}, {3.796304682106898*^9, 
   3.79630469762647*^9}, {3.796576054803881*^9, 3.796576065087796*^9}, {
   3.796576206149122*^9, 3.796576207125695*^9}, {3.796576260001781*^9, 
   3.796576261403883*^9}, {3.796577143087808*^9, 3.796577168300968*^9}, {
   3.796577248728749*^9, 3.796577249972232*^9}, {3.796577722670869*^9, 
   3.796577722738859*^9}, {3.796577838716316*^9, 3.7965778395104513`*^9}, {
   3.796578449131371*^9, 3.796578456590879*^9}, {3.796578621363352*^9, 
   3.796578623791149*^9}, {3.796578759255398*^9, 3.796578770580302*^9}, {
   3.796580348008209*^9, 3.796580348537106*^9}, {3.79735021009229*^9, 
   3.797350214513052*^9}, {3.797409199642632*^9, 3.7974092061330853`*^9}, {
   3.79740934576173*^9, 3.797409355502214*^9}, {3.797409392125949*^9, 
   3.79740939236086*^9}, {3.797409639129209*^9, 3.797409641889611*^9}, {
   3.797410798504859*^9, 3.797410801248306*^9}, {3.797411203859597*^9, 
   3.797411204818724*^9}, {3.7993228048798447`*^9, 3.799322827838539*^9}, {
   3.799323122882103*^9, 3.799323123016527*^9}, {3.799323206360132*^9, 
   3.799323207233321*^9}, {3.799323692816123*^9, 3.79932369289089*^9}, {
   3.801155500931003*^9, 3.801155519635682*^9}, {3.801156460056836*^9, 
   3.801156460195221*^9}, 3.801156993506302*^9, {3.801723679452482*^9, 
   3.801723711770112*^9}, {3.945315589538056*^9, 3.9453156390893593`*^9}, {
   3.945315673577483*^9, 3.9453158888888807`*^9}, {3.945315919257543*^9, 
   3.945315934377017*^9}, {3.945316915447824*^9, 3.945316936566146*^9}, {
   3.945317660625471*^9, 3.9453176633581467`*^9}, {3.945317771287025*^9, 
   3.945317776325819*^9}, {3.945318455596458*^9, 3.945318468029354*^9}, {
   3.945319811347291*^9, 3.945319826514007*^9}, {3.945319861971236*^9, 
   3.945319864474266*^9}, {3.945320060234654*^9, 3.94532006190592*^9}, {
   3.945320233939071*^9, 3.945320395273396*^9}, {3.9453204945301313`*^9, 
   3.945320515785258*^9}, {3.945320614680822*^9, 3.945320620736844*^9}, {
   3.945320658288916*^9, 3.94532066808071*^9}, {3.945322867722123*^9, 
   3.945322914499961*^9}, {3.945324523595199*^9, 3.945324524466497*^9}, {
   3.945331893273027*^9, 3.945331895248724*^9}, 3.945332241696813*^9, 
   3.945333309847154*^9, {3.945333758070731*^9, 3.945333760933807*^9}, 
   3.945333802590085*^9, {3.945394900198153*^9, 3.945394907101448*^9}, {
   3.945395100607961*^9, 3.945395158472459*^9}, {3.945395243521589*^9, 
   3.945395243728888*^9}, {3.945395372690012*^9, 3.945395400528225*^9}, {
   3.945420111785908*^9, 3.945420112233348*^9}, {3.945420227513135*^9, 
   3.9454202305148573`*^9}, {3.945702591043539*^9, 3.945702611591557*^9}, 
   3.945702936274476*^9, {3.945704383914033*^9, 3.94570447444413*^9}, 
   3.945704551316947*^9, 3.945704585723225*^9, {3.945759198152281*^9, 
   3.945759198431933*^9}, {3.945759481593326*^9, 3.945759481784114*^9}, {
   3.945760994036818*^9, 3.945761010620393*^9}, {3.945761916019414*^9, 
   3.9457619885067472`*^9}, {3.94592559606494*^9, 3.9459255993383207`*^9}, {
   3.945925709881708*^9, 3.945925722538142*^9}, {3.945928505215073*^9, 
   3.945928553325049*^9}, {3.945932870040485*^9, 3.9459328703698387`*^9}, 
   3.946015595362568*^9, {3.946015871440093*^9, 3.946015872447144*^9}, 
   3.947559312270994*^9, {3.948353729186607*^9, 3.948353792210618*^9}, {
   3.9483538864188623`*^9, 3.948353898402107*^9}, {3.95865808847388*^9, 
   3.958658109237445*^9}, 3.959612024401385*^9, {3.9596141964323673`*^9, 
   3.9596142380291357`*^9}},
 FontSize->18,
 CellLabel->"In[72]:=",ExpressionUUID->"ab99e47f-b0a3-402f-8473-20171d3270e3"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.945752196534198*^9, 3.945752295621847*^9}, {
   3.945753021996734*^9, 3.945753117997182*^9}, {3.945754918584873*^9, 
   3.945754944584797*^9}, {3.945759191042754*^9, 3.945759191471937*^9}, 
   3.945759467313021*^9, {3.945761749771863*^9, 3.945761756266739*^9}, {
   3.945761886947136*^9, 3.945761888754583*^9}, 3.945928508449594*^9, {
   3.945928561110127*^9, 3.945928561893437*^9}, {3.9459289877916193`*^9, 
   3.945929000608501*^9}, {3.946015606743992*^9, 3.946015620007351*^9}, {
   3.959435692190034*^9, 3.959435695742894*^9}},
 FontSize->18,
 CellLabel->"In[73]:=",ExpressionUUID->"96cd09bd-b6d1-4f22-baaf-27a7fc4a7631"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Interpolating curves through the datasets (PES, DBOC, mvib, mrot)\
\>", "Subsection",
 CellChangeTimes->{
  3.682831030550581*^9, {3.79991803986451*^9, 3.799918040557464*^9}, {
   3.9291566643744926`*^9, 3.929156671061957*^9}, {3.929158684277287*^9, 
   3.929158685823337*^9}},
 FontSize->18,ExpressionUUID->"60b5eabf-3266-46ab-9d06-bf5cc5204eb3"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"mrot", ",", "mvib", ",", "pesbo", ",", "dboc"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pesbo", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"PESBOdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dbocel", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"DBOCELdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dbocr", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"DBOCRdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dbocl2", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"DBOCL2dat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dboc", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"dbocel", "[", "x", "]"}], "+", 
   RowBox[{"dbocr", "[", "x", "]"}], "+", 
   RowBox[{"dbocl2", "[", "x", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mvib", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"MVIBdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "6"}], ",", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mrot", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"MROTdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "6"}], ",", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.959614348784733*^9, 3.959614356222787*^9}, {
  3.9749773459521523`*^9, 3.9749773538138323`*^9}},
 FontSize->18,
 CellLabel->"In[74]:=",ExpressionUUID->"bde38bc6-4373-4058-89a3-7d49ca71e07e"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.945336448160292*^9, 3.945336451520238*^9}, {
   3.946015634223319*^9, 3.946015700479745*^9}, {3.947567409232031*^9, 
   3.947567432583707*^9}, 3.974977335706273*^9},
 FontSize->18,
 CellLabel->"In[82]:=",ExpressionUUID->"0dd351c7-2034-4cf8-8538-a57e2c9b3093"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.94541747318091*^9, 3.945417473236978*^9}, {
   3.94653858791825*^9, 3.94653860846089*^9}, {3.94756745796839*^9, 
   3.94756749064769*^9}, {3.947567523633659*^9, 3.94756752568775*^9}, {
   3.947567583519639*^9, 3.94756758813557*^9}, 3.974977341267191*^9},
 FontSize->18,
 CellLabel->"In[83]:=",ExpressionUUID->"19d91443-8bcd-41cc-accd-a2f648cdbf1a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.94533641910445*^9, 3.945336437648865*^9}, {
   3.959614375161539*^9, 3.9596143763381042`*^9}, 3.974977348897842*^9},
 FontSize->18,
 CellLabel->"In[84]:=",ExpressionUUID->"c38a526e-cff8-4778-a1a7-819e14d80b3b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.682394907360175*^9, 3.682394937824139*^9}, {
   3.682395059904595*^9, 3.682395061936808*^9}, {3.682395182351934*^9, 
   3.682395282495244*^9}, {3.682401919749891*^9, 3.682401921732819*^9}, {
   3.682402130436162*^9, 3.682402191333867*^9}, {3.682407312517971*^9, 
   3.682407312817683*^9}, {3.682654392054443*^9, 3.682654424195496*^9}, 
   3.682672866588319*^9, {3.68284541635906*^9, 3.682845427691136*^9}, {
   3.683098098873645*^9, 3.683098101006535*^9}, {3.683098569529891*^9, 
   3.683098573857159*^9}, {3.683276256349839*^9, 3.683276257450742*^9}, {
   3.683346671736603*^9, 3.683346679448319*^9}, {3.683346904909589*^9, 
   3.68334691267365*^9}, {3.684121445990788*^9, 3.684121447895792*^9}, {
   3.684128017086956*^9, 3.684128032925068*^9}, {3.722110603660858*^9, 
   3.722110606214119*^9}, {3.722114348270998*^9, 3.722114350104123*^9}, {
   3.722114528424918*^9, 3.722114530460226*^9}, {3.7221146522944617`*^9, 
   3.722114663056773*^9}, {3.722114924247147*^9, 3.722114927788027*^9}, {
   3.72211576068388*^9, 3.72211576368232*^9}, {3.722115975894475*^9, 
   3.72211600654196*^9}, {3.722116044399353*^9, 3.722116061413497*^9}, {
   3.7221161336907797`*^9, 3.722116134711012*^9}, {3.722146465402409*^9, 
   3.722146557628372*^9}, 3.72214670717991*^9, {3.722146905214946*^9, 
   3.722146905341824*^9}, {3.722147103238165*^9, 3.72214710350948*^9}, {
   3.722147192772045*^9, 3.722147335567335*^9}, {3.722147397248959*^9, 
   3.72214741070785*^9}, {3.72214748359525*^9, 3.722147485045649*^9}, {
   3.722147541364076*^9, 3.722147541563842*^9}, {3.722147592731544*^9, 
   3.722147593082855*^9}, 3.722147653956475*^9, 3.722147716339611*^9, {
   3.722147800489877*^9, 3.722147801041066*^9}, {3.722148475789906*^9, 
   3.722148541604051*^9}, {3.722320778077422*^9, 3.722320799318794*^9}, {
   3.722397338223995*^9, 3.722397384442485*^9}, {3.722397456509119*^9, 
   3.722397478583912*^9}, {3.722587153078466*^9, 3.722587171442767*^9}, 
   3.722587802236793*^9, {3.722588338599335*^9, 3.722588350761049*^9}, {
   3.722588693780607*^9, 3.722588717180026*^9}, {3.722589022039093*^9, 
   3.722589066953517*^9}, {3.722589444824908*^9, 3.722589445587609*^9}, {
   3.7268287110710506`*^9, 3.726828711728448*^9}, {3.726828826685274*^9, 
   3.726828841158793*^9}, {3.726829229374454*^9, 3.726829259458126*^9}, 
   3.726829477661968*^9, {3.726906476372927*^9, 3.726906487422961*^9}, {
   3.726906637612019*^9, 3.726906645990222*^9}, {3.727081902081819*^9, 
   3.727081919728606*^9}, {3.727082022369443*^9, 3.727082022564442*^9}, {
   3.727082236863036*^9, 3.727082237057516*^9}, {3.727082514449818*^9, 
   3.727082524543125*^9}, {3.727082578631873*^9, 3.727082586180369*^9}, {
   3.72708273971842*^9, 3.72708275694234*^9}, {3.727084783007505*^9, 
   3.7270847988172426`*^9}, {3.727085155765346*^9, 3.727085193073433*^9}, {
   3.727085251889658*^9, 3.727085280313511*^9}, {3.727085347229151*^9, 
   3.727085347364043*^9}, {3.727086494028536*^9, 3.727086495936019*^9}, {
   3.727087592546443*^9, 3.727087592720376*^9}, {3.727201342180969*^9, 
   3.727201354037656*^9}, {3.727201537818183*^9, 3.727201617051303*^9}, {
   3.727201661864402*^9, 3.727201664708119*^9}, {3.727201695346512*^9, 
   3.727201788948991*^9}, {3.727201829114171*^9, 3.727201851494231*^9}, {
   3.727201887429405*^9, 3.7272019103102922`*^9}, {3.727201955110465*^9, 
   3.72720198386994*^9}, {3.7272024325255613`*^9, 3.727202476681768*^9}, {
   3.728323881207176*^9, 3.728323886788484*^9}, {3.728323920830665*^9, 
   3.728323922036504*^9}, {3.728324086871262*^9, 3.728324092976619*^9}, {
   3.728324201065127*^9, 3.728324215328689*^9}, {3.728727403129716*^9, 
   3.728727404866459*^9}, {3.728727480547946*^9, 3.728727486729838*^9}, {
   3.72872752972553*^9, 3.728727531577585*^9}, {3.73173541949811*^9, 
   3.731735421728005*^9}, {3.731751227119426*^9, 3.731751236584339*^9}, 
   3.731752628879874*^9, {3.7332556469380703`*^9, 3.733255647733452*^9}, {
   3.738665564291409*^9, 3.738665569523204*^9}, {3.738917533705633*^9, 
   3.738917535734118*^9}, {3.738917850279035*^9, 3.738917851179072*^9}, {
   3.738918646914681*^9, 3.7389186470048113`*^9}, {3.738918871556087*^9, 
   3.738918873358373*^9}, {3.738920792696797*^9, 3.738920794378562*^9}, {
   3.738921417221258*^9, 3.73892146335189*^9}, {3.738921715727585*^9, 
   3.738921754546632*^9}, {3.73979264681989*^9, 3.739792655629157*^9}, {
   3.740328834876775*^9, 3.740328848219393*^9}, {3.740328955545699*^9, 
   3.740328970278832*^9}, {3.740329056279047*^9, 3.740329061030184*^9}, {
   3.7403296080849757`*^9, 3.7403296237600613`*^9}, {3.74081412968636*^9, 
   3.74081413893399*^9}, {3.749384732919177*^9, 3.749384740225553*^9}, {
   3.74938483825474*^9, 3.74938485720938*^9}, {3.749384980810457*^9, 
   3.749385005674388*^9}, {3.749385394680045*^9, 3.749385395658388*^9}, {
   3.749385481565312*^9, 3.74938548491783*^9}, {3.7493859336865587`*^9, 
   3.749385934939998*^9}, {3.749386265564444*^9, 3.749386303802614*^9}, {
   3.750018079362448*^9, 3.7500180806241217`*^9}, {3.756539651178623*^9, 
   3.756539661812202*^9}, {3.756539723522807*^9, 3.75653972899116*^9}, {
   3.756540755062604*^9, 3.756540757450096*^9}, {3.756541278322068*^9, 
   3.756541281817018*^9}, {3.756541670961122*^9, 3.756541674860586*^9}, {
   3.764410969767612*^9, 3.764411003844721*^9}, {3.764411893052677*^9, 
   3.764411903002589*^9}, {3.76441255444134*^9, 3.764412560433732*^9}, {
   3.764578263696834*^9, 3.764578266342764*^9}, {3.785404045278648*^9, 
   3.785404045579718*^9}, {3.785412438933845*^9, 3.785412439977641*^9}, {
   3.785414192849326*^9, 3.785414194387856*^9}, {3.785414237140089*^9, 
   3.78541425287834*^9}, {3.785414293177277*^9, 3.785414311564916*^9}, {
   3.785414545186779*^9, 3.7854145742448483`*^9}, {3.788961661432535*^9, 
   3.788961665470591*^9}, {3.788962266021214*^9, 3.788962283701593*^9}, {
   3.788963675009493*^9, 3.788963678129011*^9}, {3.789117671665704*^9, 
   3.789117697475778*^9}, {3.792729352514618*^9, 3.792729354914422*^9}, {
   3.792729576648223*^9, 3.79272957756524*^9}, {3.792730258353591*^9, 
   3.7927302737064*^9}, {3.7944744939718313`*^9, 3.794474500601061*^9}, {
   3.795605087471459*^9, 3.795605100309304*^9}, {3.796221869815568*^9, 
   3.796221877213217*^9}, {3.796233008591241*^9, 3.796233009625795*^9}, {
   3.796575972283312*^9, 3.7965759750980587`*^9}, {3.796576514227265*^9, 
   3.796576515982436*^9}, {3.799323127212762*^9, 3.799323130849253*^9}, {
   3.799324066879183*^9, 3.7993240696782713`*^9}, {3.799325903017902*^9, 
   3.799325906824275*^9}, {3.799326391732161*^9, 3.799326393241126*^9}, {
   3.799326471628687*^9, 3.799326472403115*^9}, {3.799329271409029*^9, 
   3.799329273082543*^9}, {3.799329490733808*^9, 3.79932949899327*^9}, {
   3.799908054665619*^9, 3.799908057244057*^9}, {3.799915408511215*^9, 
   3.799915411407016*^9}, {3.801755268929533*^9, 3.8017552774868517`*^9}, {
   3.801834945491416*^9, 3.8018349465228047`*^9}, {3.801837436475164*^9, 
   3.801837437245533*^9}, {3.945315900688759*^9, 3.945315905008481*^9}, {
   3.945319847738014*^9, 3.945319904146457*^9}, {3.945319934954068*^9, 
   3.945319956427041*^9}, {3.945320034065459*^9, 3.945320081241637*^9}, {
   3.9453322493123*^9, 3.945332250295621*^9}, {3.94533633715375*^9, 
   3.94533635206462*^9}, {3.945336407826326*^9, 3.945336411192386*^9}, {
   3.945395147824027*^9, 3.9453951907999353`*^9}, {3.945395420848353*^9, 
   3.945395425647831*^9}, {3.945702556956962*^9, 3.945702566243205*^9}, {
   3.945703880955302*^9, 3.945703897445345*^9}, {3.945705932774637*^9, 
   3.945705932974512*^9}, {3.945925754397722*^9, 3.945925757377359*^9}, 
   3.974977356898614*^9},
 FontSize->18,
 CellLabel->"In[85]:=",ExpressionUUID->"b319facf-1d7f-46ac-b56d-9b680533f37b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Relativistic, QED and finite nuclear size corrections", "Subsection",
 CellChangeTimes->{{3.796219025276497*^9, 3.796219037057349*^9}, {
  3.796219373656957*^9, 3.7962193754673853`*^9}, {3.9453201217047243`*^9, 
  3.9453201319766283`*^9}, {3.9749774003906307`*^9, 3.9749774088223658`*^9}},
 FontSize->18,ExpressionUUID->"4d9bbfd2-1279-432a-9b6f-f42bcf56ed01"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"relcorr", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"RELdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "4"}], ",", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nrBL", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"BLdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZdiA", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"ZD1dat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dij", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"D2dat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"as", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"ASdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"lqedcorr", "[", "x_", "]"}], "=", 
    RowBox[{
     RowBox[{"+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"4", "/", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", 
            RowBox[{"Log", "[", "alpha", "]"}]}], "-", 
           RowBox[{"nrBL", "[", "x", "]"}], "+", 
           RowBox[{"19", "/", "30"}]}], ")"}], "*", 
         RowBox[{"ZdiA", "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"164.", "/", "15."}], "+", 
           RowBox[{
            RowBox[{"14.", "/", "3."}], "*", 
            RowBox[{"Log", "[", "alpha", "]"}]}]}], ")"}], "*", 
         RowBox[{"dij", "[", "x", "]"}]}], "-", 
        RowBox[{
         RowBox[{"7.", "/", 
          RowBox[{"(", 
           RowBox[{"6.", "*", "Pi"}], ")"}]}], "*", 
         RowBox[{"as", "[", "x", "]"}]}]}], ")"}]}], "*", 
     RowBox[{"alpha", "^", "3"}]}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hradcorr", "[", "x_", "]"}], "=", 
   RowBox[{"Pi", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"427", "/", "96"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"Znuc", "*", 
      RowBox[{"ZdiA", "[", "x", "]"}]}], ")"}], "*", 
    RowBox[{"alpha", "^", "4"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhe", "=", 
   RowBox[{"Rnuc", "/", "lambdabar"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fnuc", "[", "x_", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"Pi", "/", "3"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{"(", "alpha", ")"}], "^", "2"}], "*", 
     RowBox[{"ZdiA", "[", "x", "]"}], "*", 
     RowBox[{"rhe", "^", "2"}]}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.945320137059886*^9, 3.94532015444098*^9}, {
  3.945320195881994*^9, 3.945320226266161*^9}, {3.945320405097596*^9, 
  3.945320406520717*^9}, {3.945336388953345*^9, 3.945336397208319*^9}, {
  3.9749773640183353`*^9, 3.974977436775469*^9}},
 FontSize->18,
 CellLabel->"In[86]:=",ExpressionUUID->"20cadbeb-3a20-4b8e-b44f-62fdf0589a16"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.796219376391067*^9, 3.796219565827034*^9}, {
   3.79621964703158*^9, 3.796219698247638*^9}, {3.796219732069737*^9, 
   3.796219803042082*^9}, {3.7962198415221853`*^9, 3.796220158852814*^9}, {
   3.796220853580284*^9, 3.796220858270595*^9}, {3.796224580123921*^9, 
   3.796224643953034*^9}, {3.796232729600249*^9, 3.7962327402788143`*^9}, {
   3.796283042059514*^9, 3.79628311462389*^9}, {3.796291515459167*^9, 
   3.79629151575133*^9}, {3.796291746409587*^9, 3.796291746616794*^9}, {
   3.7962919095168962`*^9, 3.796291909770678*^9}, {3.796291951037687*^9, 
   3.796291951192143*^9}, {3.796291989057996*^9, 3.796291996648405*^9}, {
   3.7962968807677794`*^9, 3.796296908711471*^9}, {3.7962972310623326`*^9, 
   3.796297234134223*^9}, 3.796298847255821*^9, {3.7962989523544617`*^9, 
   3.796298966417579*^9}, {3.796300890074218*^9, 3.796300906286755*^9}, {
   3.796300995905332*^9, 3.796301013428499*^9}, {3.796304286046776*^9, 
   3.796304327033119*^9}, {3.799329282991197*^9, 3.799329283062776*^9}, {
   3.7993295031520042`*^9, 3.79932950333825*^9}, {3.79990806086887*^9, 
   3.7999080609408407`*^9}, {3.7999154044383717`*^9, 3.79991540452481*^9}, {
   3.945320437416977*^9, 3.9453204422807617`*^9}, {3.945320489713916*^9, 
   3.945320489874091*^9}, {3.945320675880179*^9, 3.945320678584358*^9}, {
   3.945320773803077*^9, 3.945320809639991*^9}, {3.945320997064919*^9, 
   3.945321000201145*^9}, {3.9453229208073072`*^9, 3.945322922052847*^9}, 
   3.9749773692960587`*^9},
 FontSize->18,
 CellLabel->"In[95]:=",ExpressionUUID->"726f0b8c-2214-4b35-be0d-f3632c145403"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.945324498787906*^9, 3.945324516145363*^9}, {
   3.9460245834414454`*^9, 3.946024595523778*^9}, 3.974977375313857*^9},
 FontSize->18,
 CellLabel->"In[96]:=",ExpressionUUID->"74f5536f-67bf-452a-aed2-3d911671d408"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.796220785983378*^9, 3.796220985311139*^9}, {
   3.796221043989392*^9, 3.7962210975560493`*^9}, {3.796221128012299*^9, 
   3.796221145313392*^9}, {3.796221219612115*^9, 3.7962212675864363`*^9}, {
   3.796221547793*^9, 3.796221548773374*^9}, {3.796221597068014*^9, 
   3.796221598351488*^9}, {3.796221795477834*^9, 3.7962218255570936`*^9}, {
   3.796222467971889*^9, 3.796222469311808*^9}, {3.796222635024254*^9, 
   3.796222635791418*^9}, {3.7962244993726387`*^9, 3.79622450082054*^9}, {
   3.796224751703927*^9, 3.796224761463811*^9}, {3.796224928848633*^9, 
   3.796224936007271*^9}, {3.796232658980237*^9, 3.79623266477947*^9}, {
   3.796234659096912*^9, 3.796234661490361*^9}, {3.796234708394079*^9, 
   3.796234711185131*^9}, {3.796283032607726*^9, 3.796283034221209*^9}, {
   3.796283129162506*^9, 3.796283142255673*^9}, {3.796298867045187*^9, 
   3.796298907933874*^9}, {3.796300253814421*^9, 3.79630030221987*^9}, {
   3.7963009500997877`*^9, 3.796300954764015*^9}, {3.79630431638662*^9, 
   3.796304361823793*^9}, {3.796304725437501*^9, 3.796304728560492*^9}, {
   3.796306798810174*^9, 3.796306798959017*^9}, {3.796576023556321*^9, 
   3.796576023813277*^9}, {3.796577067462254*^9, 3.796577072797407*^9}, {
   3.796577342821589*^9, 3.796577345180263*^9}, {3.796578365779184*^9, 
   3.796578368285627*^9}, {3.7973501815854692`*^9, 3.797350182362029*^9}, {
   3.797350563179841*^9, 3.797350596933907*^9}, {3.797350695558461*^9, 
   3.797350700699036*^9}, {3.7973514457221546`*^9, 3.797351445923669*^9}, {
   3.797352694029864*^9, 3.797352696243376*^9}, {3.799326382087391*^9, 
   3.799326386634791*^9}, {3.799329277241951*^9, 3.799329280828843*^9}, {
   3.799329507255097*^9, 3.799329510424755*^9}, {3.7999080665185633`*^9, 
   3.799908069965879*^9}, {3.7999153964918547`*^9, 3.799915399310789*^9}, {
   3.8011559508661823`*^9, 3.801155951229235*^9}, {3.945320461104813*^9, 
   3.945320488641335*^9}, {3.945320715186553*^9, 3.945320801608326*^9}, {
   3.9453209275290203`*^9, 3.945320927904028*^9}, {3.945320964280987*^9, 
   3.945320982440053*^9}, {3.945321021840415*^9, 3.9453210578903947`*^9}, {
   3.945321631911471*^9, 3.9453216686390543`*^9}, {3.945322933942425*^9, 
   3.945322964229042*^9}, {3.945334019917918*^9, 3.945334020308795*^9}, {
   3.945335437834084*^9, 3.945335461842626*^9}, {3.945336505401825*^9, 
   3.945336523249527*^9}, {3.946024470812482*^9, 3.946024477842691*^9}, {
   3.946377436694161*^9, 3.946377438868878*^9}, {3.946518354210988*^9, 
   3.946518370522944*^9}, {3.946518484243125*^9, 3.9465184914104*^9}, {
   3.946518592234803*^9, 3.946518594057788*^9}, {3.9465386293339777`*^9, 
   3.946538629468707*^9}, {3.946606105055132*^9, 3.946606108103442*^9}, {
   3.946708970380828*^9, 3.946708970596184*^9}, 3.959612067005068*^9, 
   3.974977386010496*^9},
 FontSize->18,
 CellLabel->"In[97]:=",ExpressionUUID->"9de2fe57-2c20-4c2e-9796-34060b54cf6f"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.96925654355576*^9, 3.9692565446110363`*^9}, 
   3.974977394432448*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"e7fa44e2-8d8b-438d-afc9-456fa1956cdd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Zero-field splitting", "Subsection",
 CellChangeTimes->{{3.796219025276497*^9, 3.796219037057349*^9}, {
  3.796219373656957*^9, 3.7962193754673853`*^9}, {3.9453201217047243`*^9, 
  3.9453201319766283`*^9}, {3.948353829656835*^9, 3.948353833616762*^9}},
 FontSize->18,ExpressionUUID->"17fac98c-fc5f-4e61-93f9-18f245a4ebf6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"zfs0corr", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"ZFS0dat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "6"}], ",", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zfs1corr", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"ZFS1dat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "6"}], ",", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.948353836113103*^9, 3.948353854681402*^9}, {
   3.948353908521223*^9, 3.94835394956896*^9}, {3.94913968429587*^9, 
   3.949139684653145*^9}, {3.949728764915502*^9, 3.949728766435066*^9}, 
   3.974977443488995*^9},
 FontSize->18,
 CellLabel->"In[99]:=",ExpressionUUID->"c56ec29d-0d26-4bd9-a82e-ed1503a8a4dd"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.945395452653358*^9, 3.945395453967959*^9}, {
   3.946087663320467*^9, 3.946087684392192*^9}, {3.946438353113974*^9, 
   3.9464383869692574`*^9}, {3.946444795599141*^9, 3.946444799061743*^9}, {
   3.946604752714944*^9, 3.946604759465443*^9}, {3.946604981281152*^9, 
   3.946604986752556*^9}, {3.94660530732043*^9, 3.946605310095794*^9}, 
   3.9466058257516*^9, {3.94660643052822*^9, 3.946606432584274*^9}, {
   3.946709279517381*^9, 3.946709279612122*^9}, {3.946950779391426*^9, 
   3.94695077984624*^9}, {3.947053148178789*^9, 3.947053156032378*^9}, {
   3.947349897773557*^9, 3.947349899621311*^9}, {3.9473499492708263`*^9, 
   3.947349979204848*^9}, {3.947350034261622*^9, 3.947350035948919*^9}, {
   3.947350085837611*^9, 3.947350089148756*^9}, 3.974977447193548*^9},
 FontSize->18,
 CellLabel->
  "In[101]:=",ExpressionUUID->"1a558ecd-399d-4b2f-b55b-90e56ec60361"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\

Variational solution of the rovibrational problem\
\>", "Section",
 CellChangeTimes->{{3.682406151902559*^9, 3.682406171443014*^9}},
 FontSize->18,ExpressionUUID->"a8d2d175-08fe-4d7c-bda7-b6da8412d797"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.947062594959805*^9, 3.947062601440632*^9}, 
   3.948353977113216*^9, 3.9692576540667667`*^9},
 FontSize->18,
 CellLabel->
  "In[102]:=",ExpressionUUID->"b758d800-d39f-410f-a781-4f015aa9074f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"pes", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{"pesbo", "[", "x", "]"}], "+", 
      RowBox[{"dboc", "[", "x", "]"}], "+", 
      RowBox[{"relcorr", "[", "x", "]"}], "+", 
      RowBox[{"lqedcorr", "[", "x", "]"}], "+", 
      RowBox[{"hradcorr", "[", "x", "]"}], "+", 
      RowBox[{"fnuc", "[", "x", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Off", "[", 
     RowBox[{"FindMinimum", "::", "precw"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Off", "[", 
     RowBox[{"FindMaximum", "::", "precw"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "minimum", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eamin", "=", 
     RowBox[{
      RowBox[{"FindMinimum", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"pes", "[", "x", "]"}], ",", 
          RowBox[{
          "1.0000000000000000", "\[LessEqual]", "x", "\[LessEqual]", 
           "3.0000000000000000"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "14"}], "}"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "14"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "14"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "14"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"NumberForm", "[", 
    RowBox[{"Eamin", ",", "14"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.945767315654758*^9, 3.945767358702199*^9}, {
   3.945838846419688*^9, 3.945838856043745*^9}, 3.946024667218439*^9, {
   3.958639806599606*^9, 3.958639839302579*^9}, {3.969256662492834*^9, 
   3.969256664828261*^9}, {3.969257297057293*^9, 3.9692573902527723`*^9}, {
   3.969257446893495*^9, 3.969257610082034*^9}, {3.974978209343051*^9, 
   3.974978214773922*^9}, {3.974979252653288*^9, 3.974979256721236*^9}, {
   3.97497967047097*^9, 3.9749796765167837`*^9}, {3.974980135288916*^9, 
   3.9749801403758087`*^9}, {3.975068040170483*^9, 3.975068045176893*^9}},
 FontSize->18,
 CellLabel->
  "In[103]:=",ExpressionUUID->"0519d60b-634e-4278-b731-5d0d5e8afdb6"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "acceptlev", "\"Solved to acceptable level.\"", 2, 106, 1, 
   20919245038890831642, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9749801417971888`*^9, 3.97498028429792*^9, 
  3.9750680519510813`*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"790dc96d-c813-4538-90aa-8a98be94e1b3"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"-5.1506626525669\"\>",
    ShowStringCharacters->False],
   -5.1506626525669322903395571465301949221`14.,
   AutoDelete->True],
  NumberForm[#, 14]& ]], "Output",
 CellChangeTimes->{
  3.9692575706824083`*^9, 3.969257611316148*^9, 3.969257759775406*^9, 
   3.969258039766025*^9, 3.969258169800857*^9, 3.969261892843951*^9, 
   3.969262031783264*^9, 3.969262214550323*^9, 3.96926244063876*^9, 
   3.969262573090156*^9, 3.9692627185045633`*^9, 3.969262848843976*^9, 
   3.9692629723673687`*^9, 3.969263310609929*^9, 3.969265200138995*^9, 
   3.969265338234311*^9, 3.9692654929581633`*^9, 3.969265606959193*^9, 
   3.9692657382640963`*^9, 3.9692658565259323`*^9, 3.9692659806032743`*^9, 
   3.969266102552722*^9, 3.9692662356168747`*^9, 3.969266360287705*^9, 
   3.969266478234188*^9, 3.9692686049076567`*^9, 3.97497653727656*^9, 
   3.974976630468513*^9, 3.974977576497879*^9, 3.974978215371949*^9, 
   3.974978695433222*^9, 3.97497940319551*^9, {3.974979677957013*^9, 
   3.974979682093939*^9}, 3.974980141802848*^9, 3.9749802843024683`*^9, 
   3.975068051967341*^9},
 CellLabel->
  "Out[107]//NumberForm=",ExpressionUUID->"be49621a-2281-43c8-93b7-\
7f7d1828c249"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.969257301245311*^9, 3.969257301246427*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"f59adb83-db47-46d5-9aea-01837fffe5b6"],

Cell[CellGroupData[{

Cell["PES", "Subsection",
 CellChangeTimes->{{3.68274900984862*^9, 3.682749038787621*^9}, {
  3.722590953558724*^9, 3.722590954130748*^9}, {3.72267172250296*^9, 
  3.722671723608435*^9}},
 FontSize->18,ExpressionUUID->"4ee60702-31a2-488f-9a58-8fe6e1e50077"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"J", "=", "1"}], ";", 
   RowBox[{"S", "=", "1"}], ";"}], "  ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"this", " ", "J", " ", "is", " ", 
     RowBox[{"J", ":", " ", 
      RowBox[{
       RowBox[{"\\", "vec"}], 
       RowBox[{"{", "J", "}"}]}]}]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"\\", "vec"}], 
      RowBox[{"{", "N", "}"}]}], "+", 
     RowBox[{
      RowBox[{"\\", "vec"}], 
      RowBox[{"{", "S", "}"}]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iqedcpl", "=", "1."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nb", "=", "800"}], ";", 
  RowBox[{"Rmin", "=", "1."}], ";", 
  RowBox[{"Rmax", "=", "10."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Jp", "[", 
    RowBox[{"Jtot_", ",", "O1_", ",", "O2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{
      RowBox[{"O1", "+", "1"}], ",", "O2"}], "]"}], "*", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Jtot", "*", 
       RowBox[{"(", 
        RowBox[{"Jtot", "+", "1"}], ")"}]}], "-", 
      RowBox[{"O2", "*", 
       RowBox[{"(", 
        RowBox[{"O2", "-", "1"}], ")"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Jm", "[", 
    RowBox[{"Jtot_", ",", "O1_", ",", "O2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{
      RowBox[{"O1", "-", "1"}], ",", "O2"}], "]"}], "*", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Jtot", "*", 
       RowBox[{"(", 
        RowBox[{"Jtot", "+", "1"}], ")"}]}], "-", 
      RowBox[{"O2", "*", 
       RowBox[{"(", 
        RowBox[{"O2", "+", "1"}], ")"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sp", "[", 
    RowBox[{"Sel_", ",", "S1_", ",", "S2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{
      RowBox[{"S1", "-", "1"}], ",", "S2"}], "]"}], "*", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Sel", "*", 
       RowBox[{"(", 
        RowBox[{"Sel", "+", "1"}], ")"}]}], "-", 
      RowBox[{"S2", "*", 
       RowBox[{"(", 
        RowBox[{"S2", "+", "1"}], ")"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sm", "[", 
    RowBox[{"Sel_", ",", "S1_", ",", "S2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{
      RowBox[{"S1", "+", "1"}], ",", "S2"}], "]"}], "*", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Sel", "*", 
       RowBox[{"(", 
        RowBox[{"Sel", "+", "1"}], ")"}]}], "-", 
      RowBox[{"S2", "*", 
       RowBox[{"(", 
        RowBox[{"S2", "-", "1"}], ")"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kinang", "[", 
    RowBox[{"Jtot_", ",", "Sel_", ",", "Sigma1_", ",", "Sigma2_", ",", "x_"}],
     "]"}], "=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"Sigma1", ",", "Sigma2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Jtot", "*", 
         RowBox[{"(", 
          RowBox[{"Jtot", "+", "1"}], ")"}]}], "-", 
        RowBox[{"Sigma1", "^", "2"}]}], ")"}], "/", 
      RowBox[{"x", "^", "2"}]}], "*", 
     RowBox[{"1.", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "mupp"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"mrot", "[", "x", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "mupp"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"Sigma1", ",", "Sigma2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sel", "*", 
         RowBox[{"(", 
          RowBox[{"Sel", "+", "1"}], ")"}]}], "-", 
        RowBox[{"Sigma1", "^", "2"}]}], ")"}], "/", 
      RowBox[{"x", "^", "2"}]}], "*", 
     RowBox[{"1.", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "mupp"}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"mrot", "[", "x", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "mupp"}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Jp", "[", 
          RowBox[{"Jtot", ",", "Sigma1", ",", "Sigma2"}], "]"}], "*", 
         RowBox[{"Sm", "[", 
          RowBox[{"Sel", ",", "Sigma1", ",", "Sigma2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Jm", "[", 
          RowBox[{"Jtot", ",", "Sigma1", ",", "Sigma2"}], "]"}], "*", 
         RowBox[{"Sp", "[", 
          RowBox[{"Sel", ",", "Sigma1", ",", "Sigma2"}], "]"}]}]}], ")"}], 
      "/", 
      RowBox[{"x", "^", "2"}]}], "*", 
     RowBox[{"1.", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "mupp"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"mrot", "[", "x", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "mupp"}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"tmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"qmx", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "i"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"2.", "*", "i"}], "+", "1."}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "nb"}], "}"}]}], "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"qmx", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", 
          RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "=", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"i", "^", "2"}], "+", 
          RowBox[{"2.", "*", "i"}]}], "]"}]}]}], ";", 
      RowBox[{
       RowBox[{"qmx", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"i", "+", "1"}], ",", "i"}], "]"}], "]"}], "=", 
       RowBox[{"qmx", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", 
          RowBox[{"i", "+", "1"}]}], "]"}], "]"}]}], ";"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"nb", "-", "1"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"qp", "=", 
   RowBox[{"Eigenvalues", "[", "qmx", "]"}]}], ";", 
  RowBox[{"conK", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sort", "[", "qp", "]"}], "[", 
     RowBox[{"[", "nb", "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"Rmax", "-", "Rmin"}], ")"}]}]}], ";", 
  RowBox[{"sqp", "=", 
   RowBox[{
    RowBox[{"qp", "/", "conK"}], "+", "Rmin"}]}], ";", 
  RowBox[{"ttmx", "=", 
   RowBox[{"Eigenvectors", "[", "qmx", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ttmx", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], ",", 
      RowBox[{
       RowBox[{"tmx", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "=", 
       RowBox[{"-", 
        RowBox[{"ttmx", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"tmx", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "=", 
       RowBox[{"ttmx", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "nb"}], "}"}]}], "]"}], ";", 
  RowBox[{"kmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"kmx", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"-", "0.5"}], "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"i", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"j", "*", 
              RowBox[{"(", 
               RowBox[{"j", "+", "1"}], ")"}]}], ")"}]}]}], "]"}]}]}], ";", 
       RowBox[{
        RowBox[{"kmx", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "i"}], "]"}], "]"}], "=", 
        RowBox[{"-", 
         RowBox[{"kmx", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ";"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "+", "1"}], ",", "nb"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"nb", "-", "1"}]}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"d1mx", "=", 
   RowBox[{"tmx", ".", "kmx", ".", 
    RowBox[{"Transpose", "[", "tmx", "]"}]}]}], ";", 
  RowBox[{"d1mx", "=", 
   RowBox[{"d1mx", "*", "conK"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mvmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"n", ",", "m"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1.", "/", 
           RowBox[{"(", 
            RowBox[{"2", "*", "mupp"}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"mvib", "[", 
              RowBox[{"sqp", "[", 
               RowBox[{"[", "m", "]"}], "]"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "*", "mupp"}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kinmx", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "d1mx", "]"}], ".", "mvmx", ".", "d1mx"}]}], 
  ";", 
  RowBox[{"vmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"n", ",", "m"}], "]"}], "*", 
        RowBox[{"pes", "[", 
         RowBox[{"sqp", "[", 
          RowBox[{"[", "m", "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hmx", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", 
          RowBox[{"3", "*", "nb"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"3", "*", "nb"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "diag", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Hmx", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"kinmx", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
       RowBox[{"vmx", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"kinang", "[", 
           RowBox[{"J", ",", "S", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"sqp", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"alpha", "/", "Pi"}], "*", "iqedcpl"}]}], ")"}], "*", 
           RowBox[{"zfs1corr", "[", 
            RowBox[{"sqp", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "nb"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "nb"}], "}"}]}], "]"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Sigma", "=", 
    RowBox[{"-", "1"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Hmx", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"nb", "+", "i"}], ",", 
         RowBox[{"nb", "+", "j"}]}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"kinmx", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
       RowBox[{"vmx", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"kinang", "[", 
           RowBox[{"J", ",", "S", ",", "0", ",", "0", ",", 
            RowBox[{"sqp", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"alpha", "/", "Pi"}], "*", "iqedcpl"}]}], ")"}], "*", 
           RowBox[{"zfs0corr", "[", 
            RowBox[{"sqp", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "nb"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "nb"}], "}"}]}], "]"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Sigma", "=", "0"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Hmx", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "*", "nb"}], "+", "i"}], ",", 
         RowBox[{
          RowBox[{"2", "*", "nb"}], "+", "j"}]}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"kinmx", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
       RowBox[{"vmx", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"kinang", "[", 
           RowBox[{"J", ",", "S", ",", "1", ",", "1", ",", 
            RowBox[{"sqp", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"alpha", "/", "Pi"}], "*", "iqedcpl"}]}], ")"}], "*", 
           RowBox[{"zfs1corr", "[", 
            RowBox[{"sqp", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "nb"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "nb"}], "}"}]}], "]"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Sigma", "=", 
    RowBox[{"+", "1"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"off", "-", 
    RowBox[{"diag", " ", "first", " ", "row"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Hmx", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", 
        RowBox[{"nb", "+", "i"}]}], "]"}], "]"}], "=", 
     RowBox[{"kinang", "[", 
      RowBox[{"J", ",", "S", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"sqp", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "nb"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Hmx", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", 
         RowBox[{
          RowBox[{"2", "*", "nb"}], "+", "i"}]}], "]"}], "]"}], "=", 
      RowBox[{"kinang", "[", 
       RowBox[{"J", ",", "S", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"sqp", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "nb"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"off", "-", 
    RowBox[{"diag", " ", "second", " ", "row"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Hmx", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"nb", "+", "i"}], ",", "i"}], "]"}], "]"}], "=", 
     RowBox[{"kinang", "[", 
      RowBox[{"J", ",", "S", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"sqp", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "nb"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Hmx", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"nb", "+", "i"}], ",", 
         RowBox[{
          RowBox[{"2", "*", "nb"}], "+", "i"}]}], "]"}], "]"}], "=", 
      RowBox[{"kinang", "[", 
       RowBox[{"J", ",", "S", ",", "0", ",", "1", ",", 
        RowBox[{"sqp", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "nb"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"off", "-", 
    RowBox[{"diag", " ", "third", " ", "row"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Hmx", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "*", "nb"}], "+", "i"}], ",", "i"}], "]"}], "]"}], "=", 
     
     RowBox[{"kinang", "[", 
      RowBox[{"J", ",", "S", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"sqp", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "nb"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Hmx", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "*", "nb"}], "+", "i"}], ",", 
        RowBox[{"nb", "+", "i"}]}], "]"}], "]"}], "=", 
     RowBox[{"kinang", "[", 
      RowBox[{"J", ",", "S", ",", "1", ",", "0", ",", 
       RowBox[{"sqp", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "nb"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eeival", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Eigenvalues", "[", "Hmx", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"J", ",", 
      RowBox[{"n", "-", "1"}], ",", 
      RowBox[{"NumberForm", "[", 
       RowBox[{
        RowBox[{"eeival", "[", 
         RowBox[{"[", "n", "]"}], "]"}], ",", "16"}], "]"}], ",", 
      RowBox[{"NumberForm", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eeival", "[", 
            RowBox[{"[", "n", "]"}], "]"}], "-", "Eamin"}], ")"}], "*", 
         "ehcm"}], ",", "16"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "20"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eeivalsort", "=", 
   RowBox[{"NumberForm", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sort", "[", "eeival", "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "20"}], "}"}]}], "]"}], ",", "20"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7282894597687817`*^9, 3.728289543130049*^9}, {
   3.728289584669564*^9, 3.72828966078819*^9}, {3.72828971737844*^9, 
   3.728289744940596*^9}, {3.728289862434908*^9, 3.728289865691413*^9}, 
   3.728289903759436*^9, 3.728289937307023*^9, {3.728291099666634*^9, 
   3.728291119404129*^9}, {3.728291177916301*^9, 3.728291225320047*^9}, {
   3.728291345814657*^9, 3.72829135672528*^9}, {3.728291393364533*^9, 
   3.72829141713709*^9}, {3.7282914594224052`*^9, 3.728291675808236*^9}, {
   3.728291715053458*^9, 3.728291808547256*^9}, {3.728323962197023*^9, 
   3.728323970345111*^9}, 3.728324006623921*^9, {3.728324101127452*^9, 
   3.72832412010569*^9}, {3.728325012360309*^9, 3.728325021944569*^9}, {
   3.728330544242639*^9, 3.72833069160322*^9}, {3.72872735123809*^9, 
   3.728727367197589*^9}, {3.728727438017571*^9, 3.728727448277272*^9}, {
   3.728727500917268*^9, 3.728727515624257*^9}, {3.728729665862857*^9, 
   3.728729677921194*^9}, {3.731740214379805*^9, 3.731740221768956*^9}, {
   3.73174026659474*^9, 3.73174028071517*^9}, {3.7317403175187263`*^9, 
   3.731740317575508*^9}, {3.731740379318427*^9, 3.731740452828885*^9}, {
   3.731751245391363*^9, 3.731751245476345*^9}, {3.7317512989892883`*^9, 
   3.731751339060286*^9}, {3.7317513701946497`*^9, 3.731751440446765*^9}, {
   3.731752839560631*^9, 3.7317528539639473`*^9}, {3.7317532119295683`*^9, 
   3.731753224329169*^9}, {3.731753414246624*^9, 3.7317534237224207`*^9}, {
   3.731753469790798*^9, 3.731753486818944*^9}, {3.731753556479286*^9, 
   3.731753569445187*^9}, 3.731753801882125*^9, 3.73252224032172*^9, {
   3.732522283664547*^9, 3.732522319802567*^9}, {3.733251616533772*^9, 
   3.733251708038154*^9}, {3.733251738157233*^9, 3.733251766065159*^9}, {
   3.7332521375273447`*^9, 3.733252153084272*^9}, 3.733252196791341*^9, {
   3.733253051371396*^9, 3.733253101878563*^9}, 3.733253153089665*^9, {
   3.733253288151042*^9, 3.733253329214845*^9}, {3.733253374425128*^9, 
   3.733253374613862*^9}, {3.733253421657135*^9, 3.733253421831748*^9}, {
   3.733253630768729*^9, 3.733253634032111*^9}, {3.733254147456414*^9, 
   3.733254188961677*^9}, {3.733254393777463*^9, 3.733254394169407*^9}, {
   3.733254426584832*^9, 3.733254510274617*^9}, {3.733254549546688*^9, 
   3.733254574756321*^9}, {3.733254612342426*^9, 3.733254649360066*^9}, {
   3.733255038111842*^9, 3.733255195679227*^9}, 3.733255353107869*^9, 
   3.733281493610955*^9, 3.733281639332516*^9, {3.733282011421655*^9, 
   3.733282011528473*^9}, {3.733282042620243*^9, 3.733282162816049*^9}, {
   3.73328249698304*^9, 3.7332824975760193`*^9}, {3.738665592403524*^9, 
   3.738665619857348*^9}, {3.738665721950589*^9, 3.7386657312178*^9}, {
   3.738665771002538*^9, 3.738665780327051*^9}, {3.738665818958259*^9, 
   3.738665830686585*^9}, {3.738665949284861*^9, 3.738665956613187*^9}, {
   3.738666035217902*^9, 3.738666035607976*^9}, {3.738666347441175*^9, 
   3.738666354231084*^9}, {3.738666674611326*^9, 3.738666697856643*^9}, 
   3.738917242548455*^9, {3.738917325521587*^9, 3.738917325936799*^9}, 
   3.738917368567127*^9, {3.738917401495015*^9, 3.73891741788883*^9}, {
   3.738917544481608*^9, 3.738917566534388*^9}, {3.738917653527663*^9, 
   3.7389176827386312`*^9}, {3.738917782504859*^9, 3.73891779554118*^9}, {
   3.738917858150653*^9, 3.7389179482133126`*^9}, {3.738918222762806*^9, 
   3.738918222843014*^9}, {3.738918652901191*^9, 3.738918653226443*^9}, {
   3.738918703075028*^9, 3.73891876887726*^9}, {3.738918883258492*^9, 
   3.738918967135903*^9}, {3.738921369428761*^9, 3.738921369827181*^9}, 
   3.738921433671606*^9, {3.738921615266645*^9, 3.738921654244191*^9}, {
   3.738921732950227*^9, 3.73892173322965*^9}, {3.738921772720067*^9, 
   3.738921805836011*^9}, {3.738921860724981*^9, 3.73892195625178*^9}, {
   3.739269611057186*^9, 3.7392696389231*^9}, {3.739269689908011*^9, 
   3.739269744680328*^9}, {3.739269785439914*^9, 3.739269840807023*^9}, {
   3.739790695067405*^9, 3.739790718891837*^9}, {3.739790862976605*^9, 
   3.739790958494466*^9}, {3.739791034041985*^9, 3.739791050050226*^9}, {
   3.7397926388516912`*^9, 3.739792662722381*^9}, {3.7397926936535063`*^9, 
   3.739792742995169*^9}, {3.739792779056342*^9, 3.739792779317302*^9}, {
   3.739792812987533*^9, 3.739792813071*^9}, {3.739792848012141*^9, 
   3.739792921732298*^9}, {3.739792963616577*^9, 3.739792985985075*^9}, {
   3.739793018888028*^9, 3.739793105851495*^9}, {3.739793179338845*^9, 
   3.73979356111564*^9}, {3.7398192563386517`*^9, 3.739819283260021*^9}, {
   3.739819336746401*^9, 3.739819453405986*^9}, {3.739819504881525*^9, 
   3.739819547427068*^9}, 3.739821352345395*^9, {3.7398213901742*^9, 
   3.739821414823021*^9}, {3.740137017558423*^9, 3.740137024073188*^9}, {
   3.740137057055677*^9, 3.7401370965025077`*^9}, {3.7401372045822716`*^9, 
   3.740137269698854*^9}, {3.740137592558855*^9, 3.740137610369533*^9}, 
   3.740137651361232*^9, {3.740137706326366*^9, 3.740137751903651*^9}, {
   3.740137784718322*^9, 3.740137785034162*^9}, {3.740137860478722*^9, 
   3.740137860883894*^9}, {3.740137894948975*^9, 3.740137980635378*^9}, {
   3.740328030533523*^9, 3.740328043087949*^9}, {3.740328114071185*^9, 
   3.740328114232399*^9}, {3.740328152710153*^9, 3.74032815276663*^9}, {
   3.740328198490788*^9, 3.740328198558959*^9}, {3.740328674514273*^9, 
   3.740328675419605*^9}, {3.740328741439951*^9, 3.740328741539315*^9}, {
   3.740328774588568*^9, 3.740328774665468*^9}, {3.7403290745037603`*^9, 
   3.740329080445289*^9}, {3.740329149071806*^9, 3.740329197800886*^9}, {
   3.740329337310234*^9, 3.740329388312706*^9}, {3.740329441431352*^9, 
   3.740329449293696*^9}, {3.740329499137887*^9, 3.740329499214998*^9}, {
   3.740329542519679*^9, 3.740329542606479*^9}, {3.740329653409385*^9, 
   3.740329653660002*^9}, {3.740329685480229*^9, 3.740329685566987*^9}, 
   3.740329739402511*^9, {3.740375026969101*^9, 3.740375048667285*^9}, {
   3.740375112503948*^9, 3.740375112888837*^9}, {3.74037518416078*^9, 
   3.740375184250339*^9}, {3.740375227627058*^9, 3.740375227721008*^9}, {
   3.740375302103978*^9, 3.740375302926295*^9}, {3.74037535818405*^9, 
   3.7403753583518987`*^9}, {3.740375420999671*^9, 3.740375421106*^9}, {
   3.740375452305026*^9, 3.740375452377662*^9}, {3.740375712533607*^9, 
   3.740375712611288*^9}, {3.74037599803477*^9, 3.740376006269833*^9}, {
   3.74037634561107*^9, 3.740376348106065*^9}, {3.740376492655549*^9, 
   3.740376493892668*^9}, {3.740377371411592*^9, 3.74037737713946*^9}, {
   3.740381470929058*^9, 3.74038147888789*^9}, {3.7403882971577606`*^9, 
   3.740388433280752*^9}, {3.740388503728942*^9, 3.740388505251927*^9}, {
   3.740388543463562*^9, 3.740388545699794*^9}, {3.740388671524356*^9, 
   3.740388671703594*^9}, {3.740388721320633*^9, 3.740388735934702*^9}, {
   3.740388771553667*^9, 3.74038877166581*^9}, {3.740388862551721*^9, 
   3.74038886263104*^9}, {3.740388909237584*^9, 3.740388909322576*^9}, {
   3.740388963406628*^9, 3.740388963687955*^9}, {3.740389009117899*^9, 
   3.740389009484173*^9}, {3.740389054874636*^9, 3.740389055209325*^9}, {
   3.740389112674563*^9, 3.74038911313409*^9}, {3.740389149748034*^9, 
   3.740389149945713*^9}, {3.74038918779029*^9, 3.740389187870234*^9}, {
   3.740389225716538*^9, 3.740389225799829*^9}, {3.740389262353572*^9, 
   3.740389262421677*^9}, {3.740389381777806*^9, 3.74038938183486*^9}, {
   3.740389430987268*^9, 3.740389431208494*^9}, {3.740389478259362*^9, 
   3.740389478545865*^9}, {3.740389537218256*^9, 3.740389537533372*^9}, {
   3.74038959260084*^9, 3.740389592850168*^9}, {3.740389648745973*^9, 
   3.740389649085859*^9}, {3.740389726599216*^9, 3.740389739331112*^9}, {
   3.740389847616624*^9, 3.740389847711102*^9}, {3.740389926286306*^9, 
   3.740389926396246*^9}, {3.740390019786499*^9, 3.740390019879014*^9}, {
   3.7403900892764087`*^9, 3.740390089650321*^9}, {3.740390161795416*^9, 
   3.740390162101974*^9}, {3.740390236162373*^9, 3.740390237112625*^9}, {
   3.7403902980102897`*^9, 3.740390298384869*^9}, {3.740390382081028*^9, 
   3.740390382169999*^9}, {3.740390430729596*^9, 3.740390430815143*^9}, {
   3.740390487626898*^9, 3.740390487706438*^9}, {3.740390540916162*^9, 
   3.740390540993637*^9}, {3.740390592079227*^9, 3.7403905923541136`*^9}, {
   3.740390655706861*^9, 3.740390656041736*^9}, {3.740390697994811*^9, 
   3.740390698302719*^9}, {3.740390736604211*^9, 3.740390736868266*^9}, {
   3.740390777938249*^9, 3.740390778510332*^9}, {3.740390827983354*^9, 
   3.740390828268918*^9}, {3.740390901870434*^9, 3.740390902199766*^9}, {
   3.740390947460788*^9, 3.740390948687343*^9}, {3.740390998538937*^9, 
   3.740391008747952*^9}, {3.740391121406521*^9, 3.740391121508237*^9}, {
   3.74039115536686*^9, 3.740391155679668*^9}, {3.740391250192136*^9, 
   3.740391250549699*^9}, {3.740391283653098*^9, 3.740391284663569*^9}, {
   3.740391475669263*^9, 3.740391475992564*^9}, {3.74039151215887*^9, 
   3.740391512784396*^9}, {3.740391581452726*^9, 3.740391581749956*^9}, {
   3.740391613430659*^9, 3.74039161385574*^9}, {3.7403916985260377`*^9, 
   3.740391698623028*^9}, {3.7403917294189057`*^9, 3.740391732160344*^9}, {
   3.740391795609679*^9, 3.740391795685892*^9}, {3.740391831449777*^9, 
   3.74039183221937*^9}, {3.740391894858452*^9, 3.740391924872381*^9}, {
   3.740392088116382*^9, 3.740392089660499*^9}, {3.740392129874783*^9, 
   3.740392130530179*^9}, {3.74039219887922*^9, 3.740392198952487*^9}, {
   3.740392238577535*^9, 3.740392239278733*^9}, {3.74039231468577*^9, 
   3.740392315094953*^9}, {3.740392347635394*^9, 3.740392348350119*^9}, {
   3.740392423363391*^9, 3.740392450737697*^9}, {3.740392526435128*^9, 
   3.740392526765942*^9}, {3.740392559272483*^9, 3.740392559990712*^9}, {
   3.74039264304608*^9, 3.740392672301768*^9}, {3.7403927899369817`*^9, 
   3.740392815890523*^9}, {3.740392887121725*^9, 3.740392915278919*^9}, {
   3.7403929867207*^9, 3.7403930387174897`*^9}, {3.740393081394731*^9, 
   3.740393081478619*^9}, {3.740393112496936*^9, 3.740393113417854*^9}, {
   3.740393179789613*^9, 3.740393207233553*^9}, {3.74039327307924*^9, 
   3.740393273166194*^9}, {3.7403933100348887`*^9, 3.740393310452985*^9}, {
   3.740811702050794*^9, 3.740811702356374*^9}, {3.74081175985117*^9, 
   3.740811760157529*^9}, {3.7408118211030693`*^9, 3.740811821177717*^9}, {
   3.740811868587964*^9, 3.740811868750744*^9}, {3.740811914739099*^9, 
   3.740811915849468*^9}, {3.740811978601465*^9, 3.740811978690316*^9}, {
   3.740813537960671*^9, 3.740813539769662*^9}, {3.740813634034329*^9, 
   3.74081363431857*^9}, {3.740813702079653*^9, 3.740813706369257*^9}, {
   3.74081379521832*^9, 3.740813795411804*^9}, {3.740814155250565*^9, 
   3.740814155465097*^9}, {3.740814216104146*^9, 3.740814216146441*^9}, {
   3.74081438881685*^9, 3.740814449020905*^9}, 3.740814530909726*^9, {
   3.740814615824864*^9, 3.740814624220479*^9}, {3.740814800732917*^9, 
   3.740814800819031*^9}, {3.7409961232761497`*^9, 3.740996126879669*^9}, {
   3.740996161084526*^9, 3.740996161153247*^9}, 3.740996248858474*^9, {
   3.740996337459415*^9, 3.740996338543242*^9}, {3.741026911093647*^9, 
   3.741026912641708*^9}, {3.741027351187242*^9, 3.741027415002952*^9}, {
   3.741027458725731*^9, 3.741027517160981*^9}, {3.74102755599425*^9, 
   3.741027579165219*^9}, {3.741027888244243*^9, 3.741027899018379*^9}, {
   3.7410279478289566`*^9, 3.741027956062793*^9}, 3.741027996099608*^9, {
   3.741028209611648*^9, 3.741028248258515*^9}, {3.741028301845635*^9, 
   3.741028301989311*^9}, {3.741028338752404*^9, 3.741028339107223*^9}, {
   3.7410283872295*^9, 3.741028387599138*^9}, {3.741028444115425*^9, 
   3.741028444467379*^9}, {3.741028477359766*^9, 3.741028477633188*^9}, {
   3.741028521263715*^9, 3.741028521537816*^9}, {3.741028562795801*^9, 
   3.741028563000774*^9}, {3.741028604063366*^9, 3.741028604175577*^9}, {
   3.741028642275441*^9, 3.741028642463983*^9}, {3.741028682922771*^9, 
   3.7410286831184063`*^9}, {3.74102872870262*^9, 3.741028728925352*^9}, {
   3.741028763500277*^9, 3.741028763658627*^9}, {3.741028801046829*^9, 
   3.741028801384334*^9}, {3.741028832633378*^9, 3.741028832977496*^9}, {
   3.741028865306565*^9, 3.7410288655765676`*^9}, {3.741028895894867*^9, 
   3.7410288962005796`*^9}, {3.741028932292769*^9, 3.741028932432352*^9}, {
   3.741028971123118*^9, 3.741028971242069*^9}, {3.741029005908616*^9, 
   3.741029006071656*^9}, {3.741029051520948*^9, 3.741029066264022*^9}, {
   3.741029110439855*^9, 3.7410291108086033`*^9}, {3.741029149982228*^9, 
   3.741029150198384*^9}, {3.741029198938515*^9, 3.741029199340228*^9}, {
   3.741029253918685*^9, 3.741029254242552*^9}, {3.741029326662088*^9, 
   3.741029326985544*^9}, {3.741029374496035*^9, 3.741029374778803*^9}, {
   3.741029440155277*^9, 3.741029440715667*^9}, {3.741029582334056*^9, 
   3.741029582423837*^9}, {3.741029636438572*^9, 3.741029636535574*^9}, {
   3.741029700665347*^9, 3.741029700786523*^9}, {3.741029752961308*^9, 
   3.74102975324469*^9}, {3.741029804001955*^9, 3.741029804375333*^9}, {
   3.741029842928746*^9, 3.741029843298663*^9}, {3.741029894804634*^9, 
   3.741029895091834*^9}, {3.741029948095847*^9, 3.741029948371949*^9}, {
   3.741030041925334*^9, 3.741030042239882*^9}, {3.741030084407992*^9, 
   3.741030085455113*^9}, {3.741030141635632*^9, 3.741030141746956*^9}, {
   3.74103019170413*^9, 3.741030192080895*^9}, {3.741030248294942*^9, 
   3.741030248457632*^9}, {3.74103029392026*^9, 3.741030294063265*^9}, {
   3.74103033123637*^9, 3.741030332470978*^9}, {3.741030368583727*^9, 
   3.741030368904396*^9}, {3.7410304274211082`*^9, 3.741030427748272*^9}, {
   3.741030468334175*^9, 3.741030468598147*^9}, {3.741030516477212*^9, 
   3.741030516838873*^9}, {3.741030573572933*^9, 3.741030573914732*^9}, {
   3.74103061627789*^9, 3.741030616373903*^9}, {3.74103065257173*^9, 
   3.741030652696513*^9}, {3.74103072038745*^9, 3.7410307205156*^9}, {
   3.741030776612824*^9, 3.741030776759897*^9}, {3.741030836562954*^9, 
   3.741030836817688*^9}, {3.741030896461031*^9, 3.741030896843841*^9}, {
   3.741030945332262*^9, 3.741030945690804*^9}, {3.741031004116953*^9, 
   3.741031004429684*^9}, {3.741031050966586*^9, 3.741031051262968*^9}, {
   3.741031088959222*^9, 3.741031089701372*^9}, {3.741031149588199*^9, 
   3.741031149683796*^9}, {3.74103119864619*^9, 3.741031198946149*^9}, {
   3.74103124530068*^9, 3.7410312457069*^9}, {3.741031295298716*^9, 
   3.741031295539315*^9}, {3.741031360177792*^9, 3.741031360462351*^9}, {
   3.741031421777879*^9, 3.741031422108832*^9}, {3.741031464996766*^9, 
   3.741031466197747*^9}, {3.7410315147310886`*^9, 3.741031515022633*^9}, {
   3.741031569547752*^9, 3.741031569802244*^9}, {3.741031650170064*^9, 
   3.741031650653811*^9}, {3.741031717451848*^9, 3.741031717545451*^9}, {
   3.741031785131473*^9, 3.741031785205801*^9}, {3.741066404746481*^9, 
   3.7410664050081863`*^9}, {3.742232496204528*^9, 3.742232496267453*^9}, {
   3.7422325436738663`*^9, 3.742232544174149*^9}, {3.7422325841486683`*^9, 
   3.742232584298943*^9}, {3.742232636394314*^9, 3.742232636585277*^9}, {
   3.742232712346733*^9, 3.742232712672409*^9}, {3.742232754392394*^9, 
   3.7422327557994432`*^9}, {3.74223281912859*^9, 3.742232819432483*^9}, {
   3.742232865197225*^9, 3.742232865261924*^9}, {3.742232904992327*^9, 
   3.74223290516844*^9}, {3.7422331012440453`*^9, 3.742233101540947*^9}, {
   3.742233146986001*^9, 3.742233147327029*^9}, {3.742233266748053*^9, 
   3.742233269453227*^9}, {3.742233308267511*^9, 3.742233308479897*^9}, {
   3.749385013003304*^9, 3.74938502666817*^9}, {3.749385059277729*^9, 
   3.749385059372967*^9}, {3.7493852641172*^9, 3.74938526448297*^9}, {
   3.74938534268583*^9, 3.749385371731555*^9}, {3.749385493553179*^9, 
   3.749385531185973*^9}, {3.749385951340747*^9, 3.749386022750244*^9}, {
   3.749386082183927*^9, 3.749386105707443*^9}, {3.749386170624098*^9, 
   3.749386219310601*^9}, {3.749386353066541*^9, 3.749386366444234*^9}, {
   3.749908265957795*^9, 3.749908269904931*^9}, {3.750018327204237*^9, 
   3.750018383539626*^9}, {3.75001847233983*^9, 3.750018498782465*^9}, {
   3.750018923154707*^9, 3.750018928319324*^9}, {3.756539936774076*^9, 
   3.756539972083849*^9}, {3.756540192354776*^9, 3.75654029244*^9}, {
   3.75654032981544*^9, 3.756540567017277*^9}, {3.7565407722782507`*^9, 
   3.756540777182629*^9}, {3.756540809326725*^9, 3.756540811522343*^9}, {
   3.756540905269066*^9, 3.75654090690733*^9}, {3.7565409748839827`*^9, 
   3.756540975661003*^9}, {3.756541104901149*^9, 3.756541105313554*^9}, {
   3.75654114777806*^9, 3.756541150193058*^9}, {3.756541183866661*^9, 
   3.756541185376367*^9}, 3.7565424860153027`*^9, {3.756543608112897*^9, 
   3.756543613464345*^9}, 3.756543653754532*^9, {3.7565437033491907`*^9, 
   3.75654371895759*^9}, {3.756543924597571*^9, 3.756543926189253*^9}, {
   3.756544152748291*^9, 3.756544152999874*^9}, {3.764411029597393*^9, 
   3.764411088322708*^9}, {3.764411303187293*^9, 3.764411304210622*^9}, {
   3.764411349727017*^9, 3.764411354095496*^9}, {3.764411385311109*^9, 
   3.764411405360927*^9}, {3.76441193647685*^9, 3.764411937660471*^9}, {
   3.764412105786458*^9, 3.764412107442112*^9}, {3.764412331827883*^9, 
   3.764412352995947*^9}, {3.764412905965871*^9, 3.7644129213886766`*^9}, {
   3.764413038773731*^9, 3.764413079682907*^9}, {3.76441316816457*^9, 
   3.7644131954781427`*^9}, {3.764413866077425*^9, 3.7644138668442698`*^9}, {
   3.764413907104417*^9, 3.764413984198502*^9}, {3.764414100515285*^9, 
   3.764414100667239*^9}, {3.764414172310216*^9, 3.764414267483144*^9}, {
   3.764414306265024*^9, 3.764414342626869*^9}, {3.764414403376593*^9, 
   3.764414404739582*^9}, {3.764462324271357*^9, 3.764462348594553*^9}, {
   3.764462433434936*^9, 3.764462435217371*^9}, {3.764463589853114*^9, 
   3.764463590027959*^9}, {3.764463640602261*^9, 3.764463655935583*^9}, 
   3.764463792126135*^9, {3.764463828346154*^9, 3.764463840500488*^9}, {
   3.764463992821055*^9, 3.764464102835923*^9}, {3.764464217956449*^9, 
   3.764464218083774*^9}, {3.764464250774032*^9, 3.764464331719653*^9}, {
   3.764464465597899*^9, 3.76446459251505*^9}, {3.764464628207245*^9, 
   3.764464655730733*^9}, {3.7644647097853546`*^9, 3.764464745631164*^9}, {
   3.764464916055571*^9, 3.764464942905565*^9}, {3.764465399188854*^9, 
   3.764465452665701*^9}, {3.764465520715951*^9, 3.764465548225369*^9}, {
   3.764465579591467*^9, 3.7644656214827633`*^9}, {3.764577905323271*^9, 
   3.764577932532339*^9}, {3.764577973610009*^9, 3.764577974690671*^9}, {
   3.764578802260869*^9, 3.764578853957588*^9}, {3.764578887164356*^9, 
   3.764578888720102*^9}, {3.764578978984218*^9, 3.764578982895551*^9}, {
   3.76457944115972*^9, 3.764579444705935*^9}, {3.764579563879659*^9, 
   3.764579636385808*^9}, {3.764579962962371*^9, 3.764579972971936*^9}, {
   3.76458010918377*^9, 3.764580152575138*^9}, {3.764580188365391*^9, 
   3.76458023151537*^9}, {3.764580375018503*^9, 3.764580402512166*^9}, {
   3.764580483337728*^9, 3.764580502272497*^9}, {3.764580595947977*^9, 
   3.764580615546029*^9}, {3.764580667503981*^9, 3.764580762520368*^9}, {
   3.764580795028774*^9, 3.7645808779321446`*^9}, {3.764581011976371*^9, 
   3.764581062757503*^9}, {3.764581111938979*^9, 3.764581182822803*^9}, {
   3.764581235557386*^9, 3.764581260426565*^9}, {3.76458133273426*^9, 
   3.764581334283058*^9}, {3.764581382765015*^9, 3.764581384645006*^9}, {
   3.764581760641543*^9, 3.764581763420197*^9}, {3.764581865991012*^9, 
   3.764581875328741*^9}, {3.764581917294239*^9, 3.764581924745807*^9}, {
   3.764581968501704*^9, 3.764582023210279*^9}, {3.764582053791794*^9, 
   3.764582092018321*^9}, {3.764582194164058*^9, 3.764582194456405*^9}, {
   3.764582233868316*^9, 3.7645822394785843`*^9}, {3.764582361929001*^9, 
   3.764582433337909*^9}, {3.764582467909008*^9, 3.764582719585227*^9}, {
   3.7645828471818566`*^9, 3.764582979580408*^9}, {3.76458301463435*^9, 
   3.764583049569922*^9}, {3.764583084594074*^9, 3.764583085082148*^9}, {
   3.764583514384856*^9, 3.764583570299614*^9}, {3.764583647380419*^9, 
   3.764583690787802*^9}, {3.764583733792304*^9, 3.764583786099457*^9}, {
   3.785400482235658*^9, 3.7854004826937637`*^9}, {3.7854007663871746`*^9, 
   3.7854007893948383`*^9}, {3.785400864931521*^9, 3.785401014567883*^9}, {
   3.785401064979574*^9, 3.785401065077425*^9}, 3.785401113861107*^9, {
   3.785405381446125*^9, 3.78540538214612*^9}, {3.78540543895977*^9, 
   3.785405463115388*^9}, {3.785405536217517*^9, 3.785405539210331*^9}, {
   3.785405583852491*^9, 3.785405597158037*^9}, {3.785405642427441*^9, 
   3.785405655844192*^9}, {3.785410547940303*^9, 3.785410557022928*^9}, {
   3.785410644706519*^9, 3.7854106463398657`*^9}, {3.785410757498654*^9, 
   3.785410794688806*^9}, {3.785410830826277*^9, 3.7854108377252893`*^9}, {
   3.785413694358144*^9, 3.785413717935147*^9}, {3.790852139138352*^9, 
   3.790852246570836*^9}, {3.792437226634124*^9, 3.792437249680955*^9}, {
   3.792437353228293*^9, 3.792437572347912*^9}, {3.79243760303736*^9, 
   3.792437753851334*^9}, {3.792437801933532*^9, 3.792437825612001*^9}, {
   3.7926093567402887`*^9, 3.792609357660811*^9}, {3.792729633271194*^9, 
   3.79272983516498*^9}, {3.792730331140303*^9, 3.792730373168906*^9}, {
   3.792730868528447*^9, 3.7927309499666452`*^9}, {3.792730993271818*^9, 
   3.792730995033115*^9}, {3.792731081744614*^9, 3.792731084142102*^9}, {
   3.792731515912768*^9, 3.792731573707801*^9}, {3.792731652005866*^9, 
   3.792731664527986*^9}, {3.794474592149512*^9, 3.7944746241596107`*^9}, {
   3.794474664749103*^9, 3.794474667825504*^9}, {3.794474709614217*^9, 
   3.794474730612266*^9}, {3.795605251499116*^9, 3.795605259431995*^9}, 
   3.795605345601184*^9, {3.795605475367012*^9, 3.795605600031274*^9}, {
   3.795605674751924*^9, 3.795605900041918*^9}, {3.795606611922741*^9, 
   3.795606666947673*^9}, {3.795606766584051*^9, 3.795606819179852*^9}, {
   3.795606983433015*^9, 3.795607113420454*^9}, {3.795607693748213*^9, 
   3.7956077555782824`*^9}, {3.795607807821701*^9, 3.795607888332325*^9}, {
   3.796224370463006*^9, 3.796224393086037*^9}, {3.796224459004382*^9, 
   3.796224475463574*^9}, {3.796225136802124*^9, 3.796225139586558*^9}, {
   3.796225199982786*^9, 3.796225236084564*^9}, {3.7962326851025953`*^9, 
   3.796232721839243*^9}, {3.796232883653038*^9, 3.7962329379351587`*^9}, {
   3.796232970125499*^9, 3.79623297697632*^9}, {3.79623312951434*^9, 
   3.796233209005759*^9}, {3.796233259841053*^9, 3.796233287782694*^9}, {
   3.796233345202448*^9, 3.796233479236105*^9}, {3.796233513169821*^9, 
   3.796233638843101*^9}, {3.796234672161312*^9, 3.796234788014145*^9}, {
   3.796234841225795*^9, 3.796234889103891*^9}, 3.796235060031392*^9, {
   3.796235092817049*^9, 3.7962351538605547`*^9}, {3.796235231678334*^9, 
   3.796235362578071*^9}, {3.796283165250084*^9, 3.796283171250969*^9}, {
   3.796291562688539*^9, 3.796291610693015*^9}, {3.796291721314715*^9, 
   3.796291730800895*^9}, 3.796291772814528*^9, {3.796291932565186*^9, 
   3.796291935476281*^9}, {3.796298086449747*^9, 3.796298105014594*^9}, 
   3.796299021162392*^9, {3.796299094885129*^9, 3.796299097702149*^9}, {
   3.796299131173607*^9, 3.796299141946787*^9}, {3.796305209080127*^9, 
   3.796305218808385*^9}, {3.79630533891243*^9, 3.796305343427227*^9}, {
   3.796305654675111*^9, 3.796305655696188*^9}, {3.796305691151498*^9, 
   3.796305725618095*^9}, {3.796306350477934*^9, 3.79630638107336*^9}, {
   3.796306466135858*^9, 3.79630666513164*^9}, {3.7963067240497437`*^9, 
   3.796306826615238*^9}, {3.796307048391659*^9, 3.796307062386795*^9}, {
   3.796307432069007*^9, 3.7963074450295687`*^9}, {3.796307496945204*^9, 
   3.79630749702592*^9}, 3.796307674123179*^9, {3.79630776798744*^9, 
   3.796307768067805*^9}, {3.796307825787027*^9, 3.796307847724924*^9}, {
   3.796309439764448*^9, 3.796309440601048*^9}, {3.796309741392138*^9, 
   3.796309922580343*^9}, {3.796310003684052*^9, 3.796310125493257*^9}, {
   3.796310165161301*^9, 3.796310203730501*^9}, {3.796310371757022*^9, 
   3.796310372734589*^9}, {3.796310441482528*^9, 3.796310445199456*^9}, {
   3.796310481956049*^9, 3.796310482690898*^9}, {3.796310652709875*^9, 
   3.79631066873714*^9}, {3.796310720601416*^9, 3.796310744064678*^9}, {
   3.796310785645327*^9, 3.796310802569157*^9}, {3.796310854815614*^9, 
   3.796310872793528*^9}, {3.796311643195531*^9, 3.796311659119483*^9}, {
   3.796575755825055*^9, 3.796575779511629*^9}, {3.796575958791708*^9, 
   3.796575958958971*^9}, {3.796576101277051*^9, 3.796576114475841*^9}, {
   3.796576224417362*^9, 3.796576236097084*^9}, {3.796576281509485*^9, 
   3.796576317843212*^9}, {3.796576354686158*^9, 3.7965763702552223`*^9}, {
   3.79657653860769*^9, 3.796576538907254*^9}, {3.7965765690831537`*^9, 
   3.796576580837203*^9}, {3.796576910424609*^9, 3.796576958324965*^9}, {
   3.796577782314689*^9, 3.796577819204102*^9}, {3.7965779441758413`*^9, 
   3.796577955384801*^9}, {3.796578572405047*^9, 3.796578586501754*^9}, {
   3.796578801206028*^9, 3.7965788227582*^9}, {3.796579067469788*^9, 
   3.796579067527916*^9}, {3.79657919901189*^9, 3.79657919924341*^9}, {
   3.796579281571028*^9, 3.796579284830527*^9}, {3.796579321723333*^9, 
   3.796579333034683*^9}, {3.796579554700588*^9, 3.796579595376522*^9}, {
   3.796580366548609*^9, 3.7965803666537457`*^9}, {3.796580420091701*^9, 
   3.796580430116579*^9}, {3.797350289378902*^9, 3.797350289642959*^9}, {
   3.797350615994071*^9, 3.7973506161340218`*^9}, {3.797350733177792*^9, 
   3.797350733430599*^9}, {3.797351050405121*^9, 3.797351076693152*^9}, {
   3.797351198290112*^9, 3.797351198488799*^9}, {3.797351260458641*^9, 
   3.797351279194148*^9}, {3.797351334409421*^9, 3.797351334803855*^9}, {
   3.7973513677979016`*^9, 3.797351369814846*^9}, {3.797351459485858*^9, 
   3.797351478851568*^9}, {3.797351521816168*^9, 3.797351521921998*^9}, {
   3.797351568048641*^9, 3.797351579083153*^9}, {3.7973516337841587`*^9, 
   3.797351649282771*^9}, {3.797351680834402*^9, 3.797351695013142*^9}, {
   3.7973523785856*^9, 3.7973523790701303`*^9}, {3.797352448439495*^9, 
   3.797352462531966*^9}, {3.797352710289879*^9, 3.797352711650247*^9}, {
   3.797352750950098*^9, 3.797352756365414*^9}, {3.797352915605839*^9, 
   3.797352930067415*^9}, {3.797352960813527*^9, 3.79735296466147*^9}, {
   3.797406770413872*^9, 3.797406798758123*^9}, {3.797406886825385*^9, 
   3.797406900873829*^9}, {3.797407705056269*^9, 3.797407705135402*^9}, {
   3.797409118910288*^9, 3.79740913019474*^9}, {3.797409218116514*^9, 
   3.797409257215839*^9}, {3.797409670943383*^9, 3.797409682523561*^9}, {
   3.797410831676037*^9, 3.797410878616283*^9}, {3.797411246039089*^9, 
   3.797411255614471*^9}, {3.7974112885057*^9, 3.797411288610153*^9}, {
   3.797511819058832*^9, 3.797511838762435*^9}, {3.797590236799399*^9, 
   3.797590236998904*^9}, {3.797590361832065*^9, 3.797590391161319*^9}, {
   3.798102235386889*^9, 3.7981022354801*^9}, 3.798102295357162*^9, {
   3.7981023275105658`*^9, 3.798102361514426*^9}, {3.7981024064492207`*^9, 
   3.798102545515541*^9}, {3.798102635539574*^9, 3.798102680797842*^9}, {
   3.798105831477316*^9, 3.79810583687649*^9}, {3.79810590428092*^9, 
   3.798105911980348*^9}, {3.798107464162633*^9, 3.798107475210704*^9}, {
   3.798107540131358*^9, 3.798107582503859*^9}, {3.798107627905183*^9, 
   3.798107628489275*^9}, {3.798123388648335*^9, 3.798123399525418*^9}, {
   3.798124236656934*^9, 3.798124344123804*^9}, {3.798124554328203*^9, 
   3.798124664051558*^9}, {3.798124699636485*^9, 3.798124823063153*^9}, {
   3.798124881111586*^9, 3.798124965257107*^9}, {3.7988160921474*^9, 
   3.79881609241237*^9}, {3.798817793817629*^9, 3.798817797558298*^9}, {
   3.798817901840419*^9, 3.798817902155286*^9}, {3.798817941802459*^9, 
   3.798817941852523*^9}, {3.798817980346874*^9, 3.798817993153171*^9}, {
   3.798818166026003*^9, 3.798818170872401*^9}, {3.7992536992468967`*^9, 
   3.79925371296722*^9}, {3.7992537484769945`*^9, 3.799253748788329*^9}, {
   3.799253898180819*^9, 3.799253986149013*^9}, {3.799254020386905*^9, 
   3.799254030331887*^9}, {3.799254317186242*^9, 3.799254330306305*^9}, {
   3.799254367523406*^9, 3.799254490935789*^9}, {3.799322881129038*^9, 
   3.79932288170731*^9}, {3.7993229197566843`*^9, 3.799322921452924*^9}, {
   3.7993229799826*^9, 3.799322983423476*^9}, {3.799323150929961*^9, 
   3.799323155272863*^9}, {3.79932379727471*^9, 3.799323882903219*^9}, {
   3.799323930122771*^9, 3.7993239304083853`*^9}, {3.799324100593205*^9, 
   3.799324212448169*^9}, {3.799325869518035*^9, 3.799325869784754*^9}, {
   3.799325940092156*^9, 3.799325951643489*^9}, {3.7993264053612823`*^9, 
   3.799326406395366*^9}, {3.799328995699985*^9, 3.79932904172068*^9}, {
   3.799329094199431*^9, 3.799329094312014*^9}, {3.799329138095841*^9, 
   3.799329244414074*^9}, {3.799329301933735*^9, 3.799329303027922*^9}, {
   3.799329341794169*^9, 3.7993294373236322`*^9}, {3.799329476902164*^9, 
   3.799329482998472*^9}, {3.799329618699832*^9, 3.799329623099778*^9}, {
   3.799329672394775*^9, 3.799329708142109*^9}, {3.799329740713047*^9, 
   3.799329843242584*^9}, {3.799329984567318*^9, 3.799330006109636*^9}, {
   3.79933008285585*^9, 3.799330239449926*^9}, {3.799330496784367*^9, 
   3.799330518207541*^9}, {3.799330590546853*^9, 3.799330632756459*^9}, {
   3.799330742445719*^9, 3.799330759052906*^9}, {3.799330819157501*^9, 
   3.799330928980961*^9}, {3.799333417064032*^9, 3.799333437787046*^9}, {
   3.799333471975608*^9, 3.799333580835675*^9}, {3.799333616331751*^9, 
   3.799333651001423*^9}, {3.799333690233444*^9, 3.7993340191381693`*^9}, {
   3.799334108017424*^9, 3.799334204710758*^9}, {3.799837885189068*^9, 
   3.7998379150088673`*^9}, {3.799837983873026*^9, 3.799838039458145*^9}, {
   3.799838097761077*^9, 3.79983810677707*^9}, {3.7998381700764313`*^9, 
   3.799838258469844*^9}, {3.799838348744363*^9, 3.799838358082058*^9}, {
   3.799838420621422*^9, 3.799838537536872*^9}, 3.7998386259795923`*^9, {
   3.799838805407977*^9, 3.799838805642877*^9}, {3.7998388389048357`*^9, 
   3.799838923935965*^9}, 3.799857601464123*^9, {3.799857662918405*^9, 
   3.799857673044269*^9}, {3.799905377747763*^9, 3.79990537799378*^9}, {
   3.799905522542873*^9, 3.799905553523279*^9}, {3.79990568464703*^9, 
   3.799905794969678*^9}, {3.799905920792453*^9, 3.799905961846587*^9}, {
   3.799906062745703*^9, 3.799906162995025*^9}, {3.799906198428553*^9, 
   3.79990624552033*^9}, 3.799908094721748*^9, {3.799908425084171*^9, 
   3.799908484759182*^9}, {3.7999122972737207`*^9, 3.799912340198349*^9}, {
   3.799918056780085*^9, 3.799918192689816*^9}, {3.799918240950057*^9, 
   3.799918422920593*^9}, {3.799918489601771*^9, 3.799918496814308*^9}, {
   3.799918531849703*^9, 3.799918722567021*^9}, {3.799918771072074*^9, 
   3.799918794185808*^9}, {3.799918859678217*^9, 3.799919156328742*^9}, {
   3.799933824227092*^9, 3.799933824598098*^9}, {3.799933859912524*^9, 
   3.799933870418867*^9}, {3.799933916322383*^9, 3.799934004057596*^9}, {
   3.800007425024668*^9, 3.800007425929068*^9}, {3.800007479151401*^9, 
   3.800007503612216*^9}, {3.800007551912697*^9, 3.800007632009781*^9}, {
   3.800009254365518*^9, 3.800009254578881*^9}, {3.800009304515264*^9, 
   3.800009321432448*^9}, {3.8000094493597107`*^9, 3.800009480067278*^9}, {
   3.800009519122848*^9, 3.800009519260495*^9}, {3.800009567961905*^9, 
   3.800009669694409*^9}, {3.800009776203248*^9, 3.800009777503028*^9}, 
   3.800009809290044*^9, {3.800009847755577*^9, 3.800009956097617*^9}, 
   3.800009998506456*^9, {3.800010029672379*^9, 3.800010042409741*^9}, {
   3.800010103582435*^9, 3.800010172693609*^9}, {3.800010205306401*^9, 
   3.800010247908856*^9}, {3.80001028902806*^9, 3.800010356876388*^9}, 
   3.8000262392552357`*^9, {3.800026274372253*^9, 3.800026274821188*^9}, {
   3.800026496433267*^9, 3.8000264967473803`*^9}, {3.800026576313452*^9, 
   3.8000266732244387`*^9}, {3.800027283067773*^9, 3.8000272833216558`*^9}, {
   3.800027344622344*^9, 3.80002734516082*^9}, {3.8000273947459593`*^9, 
   3.800027558405642*^9}, {3.800027613313869*^9, 3.800027622872415*^9}, {
   3.800027686407209*^9, 3.800027795664857*^9}, {3.80053488685657*^9, 
   3.80053504572542*^9}, {3.80053540332136*^9, 3.800535468519255*^9}, {
   3.800537807378837*^9, 3.800537820010652*^9}, 3.800537870916622*^9, {
   3.8005379247706957`*^9, 3.800537925228201*^9}, {3.801155964479385*^9, 
   3.801155985242155*^9}, {3.801156039714175*^9, 3.801156067980329*^9}, {
   3.801156133220334*^9, 3.8011561530384903`*^9}, {3.8011563196782*^9, 
   3.801156362129141*^9}, {3.8011565030092173`*^9, 3.80115650427066*^9}, {
   3.801156713640387*^9, 3.801156741764636*^9}, 3.801156837606941*^9, {
   3.801157052434068*^9, 3.801157079466062*^9}, {3.801157143981266*^9, 
   3.801157158656703*^9}, {3.801157201599299*^9, 3.8011572019503202`*^9}, {
   3.801157283011044*^9, 3.80115729731183*^9}, {3.801157336365893*^9, 
   3.801157519973042*^9}, {3.801723643646824*^9, 3.80172364486211*^9}, {
   3.80172394543646*^9, 3.80172394557823*^9}, {3.8017239786015882`*^9, 
   3.801724109838378*^9}, {3.801724599637054*^9, 3.801724600061345*^9}, {
   3.801725957597002*^9, 3.801726112418913*^9}, {3.8017272750985413`*^9, 
   3.801727275329433*^9}, {3.801736998920841*^9, 3.801737007009729*^9}, {
   3.801737084079834*^9, 3.801737084188718*^9}, {3.801737124656231*^9, 
   3.80173717090034*^9}, {3.801737205922807*^9, 3.801737250010583*^9}, {
   3.801737280061246*^9, 3.801737343836285*^9}, {3.801739029381989*^9, 
   3.801739062857831*^9}, {3.801739105629142*^9, 3.801739302031641*^9}, {
   3.801756920681267*^9, 3.801756929211937*^9}, {3.801756984635017*^9, 
   3.801756985511079*^9}, {3.801757141687346*^9, 3.801757162550146*^9}, {
   3.801758425963828*^9, 3.801758448204216*^9}, {3.801758635405196*^9, 
   3.8017586354447775`*^9}, {3.801758696111423*^9, 3.801758696298831*^9}, {
   3.801758859309249*^9, 3.801759102335688*^9}, {3.801759442746474*^9, 
   3.801759443374734*^9}, {3.801759531826938*^9, 3.8017595322422247`*^9}, {
   3.801759691665811*^9, 3.801759691747998*^9}, 3.801759750049045*^9, {
   3.8017598108131027`*^9, 3.801759811082903*^9}, {3.801759897688552*^9, 
   3.80175990033562*^9}, {3.8017599643515863`*^9, 3.801759964446526*^9}, {
   3.801759995495994*^9, 3.801759995569163*^9}, {3.80176002760603*^9, 
   3.801760111376697*^9}, {3.8017601515374613`*^9, 3.801760188889287*^9}, {
   3.801760248329794*^9, 3.801760251999935*^9}, {3.8017607402040854`*^9, 
   3.801760740344088*^9}, {3.801760829936117*^9, 3.801760967089657*^9}, 
   3.8017614985197077`*^9, {3.801761553289871*^9, 3.801761721270609*^9}, {
   3.801761826122004*^9, 3.801761826462253*^9}, {3.801761957336833*^9, 
   3.801762107672421*^9}, {3.801837366975693*^9, 3.801837367245045*^9}, {
   3.801837408377967*^9, 3.801837419931665*^9}, {3.80183751314491*^9, 
   3.80183753599067*^9}, {3.8018376844496317`*^9, 3.801837684539215*^9}, {
   3.801837884742076*^9, 3.8018378959968843`*^9}, {3.801837931644554*^9, 
   3.801838116349371*^9}, {3.801838155919473*^9, 3.8018383470248833`*^9}, {
   3.801838399227653*^9, 3.801838429740864*^9}, {3.80183860001845*^9, 
   3.801838639141902*^9}, {3.80183873165466*^9, 3.801838836905284*^9}, {
   3.8018388886986227`*^9, 3.801839014644692*^9}, {3.80183976870081*^9, 
   3.801839813687173*^9}, {3.80183984749198*^9, 3.8018399329919558`*^9}, {
   3.801841566474979*^9, 3.801841574218288*^9}, 3.801841674888618*^9, {
   3.801841815277651*^9, 3.801842162111271*^9}, {3.801844628035781*^9, 
   3.801844672832491*^9}, {3.80184472333764*^9, 3.801844849491179*^9}, {
   3.801844889609487*^9, 3.801844904437834*^9}, {3.801847267143038*^9, 
   3.801847290926453*^9}, {3.801847328042453*^9, 3.80184748325219*^9}, {
   3.801848009146777*^9, 3.801848176311341*^9}, {3.801848300436664*^9, 
   3.801848302547413*^9}, {3.802190830193531*^9, 3.802190846046146*^9}, {
   3.80219088227098*^9, 3.802190969017604*^9}, {3.802191103046358*^9, 
   3.80219110754545*^9}, {3.8021915112445*^9, 3.802191766794645*^9}, {
   3.802192516884379*^9, 3.802192703652984*^9}, 3.802192829777647*^9, {
   3.802192862586714*^9, 3.80219301711843*^9}, {3.802193575940048*^9, 
   3.802193585564604*^9}, {3.802194009030446*^9, 3.802194009471916*^9}, {
   3.802194054635356*^9, 3.8021941000486794`*^9}, {3.802194158162964*^9, 
   3.802194171657913*^9}, {3.802194213451659*^9, 3.802194249954117*^9}, {
   3.8022423207081394`*^9, 3.802242384510271*^9}, {3.802243220616179*^9, 
   3.802243273644458*^9}, {3.80224331844669*^9, 3.802243574097431*^9}, 
   3.80235668416883*^9, 3.802356735730189*^9, {3.802356997500008*^9, 
   3.802356999656719*^9}, {3.8023605645506973`*^9, 3.802360578104018*^9}, {
   3.802361550932845*^9, 3.802361553804686*^9}, {3.802361662890614*^9, 
   3.8023616629598703`*^9}, {3.802361693964748*^9, 3.80236169404256*^9}, {
   3.802361739731558*^9, 3.802361781754184*^9}, {3.80236181250392*^9, 
   3.802361812741628*^9}, {3.8023618533844624`*^9, 3.8023618815037107`*^9}, {
   3.802361915789028*^9, 3.802361944331987*^9}, {3.802776988376657*^9, 
   3.802776989068762*^9}, {3.802777033446948*^9, 3.80277704121708*^9}, {
   3.802777151454698*^9, 3.802777188851759*^9}, {3.802777224304029*^9, 
   3.802777254734633*^9}, {3.802777304383642*^9, 3.802777407742004*^9}, {
   3.803635059416341*^9, 3.803635060156979*^9}, {3.803635105111887*^9, 
   3.803635115737939*^9}, {3.803635148035327*^9, 3.803635162422549*^9}, {
   3.803642086469464*^9, 3.803642090269476*^9}, {3.803642160108696*^9, 
   3.803642204414205*^9}, {3.803642246154495*^9, 3.803642246214611*^9}, {
   3.929157096985036*^9, 3.929157103809492*^9}, {3.945321778128899*^9, 
   3.945321831896798*^9}, {3.945321957658654*^9, 3.9453219999682207`*^9}, {
   3.945322033172509*^9, 3.94532204772931*^9}, {3.94532211195361*^9, 
   3.945322112032027*^9}, {3.94532238135363*^9, 3.945322381551746*^9}, {
   3.9453224265453453`*^9, 3.9453226089112453`*^9}, {3.945322648569219*^9, 
   3.945322725014944*^9}, {3.9453229804728107`*^9, 3.945322987958153*^9}, {
   3.945323026519808*^9, 3.945323098222328*^9}, {3.945323151111774*^9, 
   3.945323151374606*^9}, {3.945323198783554*^9, 3.945323208198947*^9}, {
   3.945323239802025*^9, 3.945323303269935*^9}, {3.945323335327997*^9, 
   3.945323397701855*^9}, {3.945323429911232*^9, 3.945323430549795*^9}, {
   3.945323472720291*^9, 3.945323499005836*^9}, {3.945323547839028*^9, 
   3.945323548045629*^9}, {3.945324536365152*^9, 3.945324536571739*^9}, {
   3.945324580725704*^9, 3.945324580787574*^9}, {3.945324618901166*^9, 
   3.945324641939743*^9}, {3.945324674437599*^9, 3.94532467451584*^9}, {
   3.945324706981638*^9, 3.945324753635445*^9}, {3.945324804884964*^9, 
   3.945324861899287*^9}, {3.945324895012766*^9, 3.9453249148837233`*^9}, {
   3.94532494546987*^9, 3.945324980413752*^9}, {3.945331128228758*^9, 
   3.945331165395521*^9}, {3.945331362852886*^9, 3.945331362922686*^9}, {
   3.945331395028517*^9, 3.945331395074481*^9}, {3.945331431525696*^9, 
   3.945331456621336*^9}, {3.945331488892486*^9, 3.945331585068655*^9}, {
   3.945331672356243*^9, 3.945331696650383*^9}, {3.945331911379849*^9, 
   3.945331927434567*^9}, {3.94533220174736*^9, 3.945332201873401*^9}, {
   3.945332258954879*^9, 3.94533226843456*^9}, {3.945333732632189*^9, 
   3.945333732831064*^9}, {3.945333768008675*^9, 3.945333777753131*^9}, {
   3.945334084534543*^9, 3.945334084782419*^9}, {3.945335298292896*^9, 
   3.9453353201899037`*^9}, {3.945335351510391*^9, 3.945335351820195*^9}, {
   3.945335389533993*^9, 3.9453354039662*^9}, {3.945335468285779*^9, 
   3.945335487077584*^9}, {3.945335521133396*^9, 3.9453355336539993`*^9}, {
   3.945335577661496*^9, 3.945335595011497*^9}, {3.945335625132469*^9, 
   3.945335685622033*^9}, {3.945336612178055*^9, 3.945336646910688*^9}, {
   3.945337263233074*^9, 3.945337273824926*^9}, {3.945337366247154*^9, 
   3.945337372008827*^9}, {3.945337748146166*^9, 3.94533776629723*^9}, {
   3.945395462690942*^9, 3.945395476552771*^9}, {3.94539562339504*^9, 
   3.945395623585128*^9}, {3.945395672354601*^9, 3.945395701040847*^9}, {
   3.9453966675288897`*^9, 3.945396687879595*^9}, {3.945396735193364*^9, 
   3.945396852711783*^9}, {3.945397722807868*^9, 3.945397723229904*^9}, {
   3.945397758352046*^9, 3.94539781164765*^9}, {3.9453978441241302`*^9, 
   3.945397952374065*^9}, {3.945397986477659*^9, 3.945397992149363*^9}, 
   3.945398027974699*^9, {3.945398901467603*^9, 3.945398920196083*^9}, {
   3.945398957815191*^9, 3.945398965317604*^9}, {3.945399023221557*^9, 
   3.945399035755879*^9}, {3.945417486857444*^9, 3.945417486926803*^9}, {
   3.945417531305163*^9, 3.945417532711735*^9}, {3.945417581335475*^9, 
   3.945417581518134*^9}, {3.945534223435466*^9, 3.945534223529557*^9}, {
   3.945534332491391*^9, 3.945534353817336*^9}, {3.945702665465987*^9, 
   3.945702678743698*^9}, {3.945702891990081*^9, 3.945702901383441*^9}, {
   3.945702962954921*^9, 3.945702963080167*^9}, 3.945703150622992*^9, {
   3.945703218971876*^9, 3.945703248728178*^9}, {3.945703317144579*^9, 
   3.9457033173895*^9}, {3.945703372545602*^9, 3.945703401675658*^9}, {
   3.9457034414383*^9, 3.945703505714978*^9}, {3.945703561524514*^9, 
   3.945703770727479*^9}, {3.94570529450187*^9, 3.945705406602922*^9}, {
   3.945705454740777*^9, 3.945705476249982*^9}, {3.94570594631158*^9, 
   3.945705959702209*^9}, 3.945743652332479*^9, {3.9457437105158997`*^9, 
   3.94574371056985*^9}, {3.9457437437559*^9, 3.945743743841868*^9}, {
   3.945746356406628*^9, 3.945746356476217*^9}, {3.945759245217776*^9, 
   3.945759245312793*^9}, {3.945760447816905*^9, 3.945760447910853*^9}, {
   3.945762077206178*^9, 3.945762099251425*^9}, {3.945762134725351*^9, 
   3.945762239029262*^9}, {3.945838832478487*^9, 3.945838833405694*^9}, {
   3.945838997751886*^9, 3.945838997797913*^9}, {3.945839037559623*^9, 
   3.94583903762939*^9}, {3.945839801709634*^9, 3.945839808932179*^9}, {
   3.945839877981731*^9, 3.945839880332584*^9}, {3.945840037853719*^9, 
   3.9458400379076023`*^9}, {3.945840988107701*^9, 3.9458409882096167`*^9}, {
   3.945925775525043*^9, 3.9459258013885193`*^9}, {3.945925840036839*^9, 
   3.94592588332402*^9}, {3.945927996984296*^9, 3.945928009407748*^9}, 
   3.94593277256578*^9, {3.945933791961452*^9, 3.94593379256954*^9}, {
   3.946015942360859*^9, 3.946015952608261*^9}, {3.946016025505885*^9, 
   3.946016025576006*^9}, {3.946016089865646*^9, 3.946016115323113*^9}, {
   3.946016218329502*^9, 3.946016218439647*^9}, {3.946016272681694*^9, 
   3.946016352503628*^9}, {3.946016411193602*^9, 3.946016411271426*^9}, 
   3.946016609984984*^9, {3.946024678693127*^9, 3.946024694666643*^9}, {
   3.946024746420281*^9, 3.946024767833461*^9}, {3.946024802719166*^9, 
   3.946024910624665*^9}, 3.946025031865206*^9, {3.946025076618147*^9, 
   3.946025076673232*^9}, {3.946025136019269*^9, 3.946025136100017*^9}, {
   3.946136782073501*^9, 3.946136782240676*^9}, {3.946136823561633*^9, 
   3.946136824960649*^9}, {3.946136871129612*^9, 3.9461368930483627`*^9}, {
   3.9461369344490337`*^9, 3.946136974552443*^9}, {3.946137020030818*^9, 
   3.946137042199945*^9}, 3.946137191546161*^9, {3.946377044582624*^9, 
   3.946377044679355*^9}, 3.946377402256517*^9, {3.946377485213078*^9, 
   3.946377485350307*^9}, {3.94637751822444*^9, 3.946377518670394*^9}, {
   3.946377555952441*^9, 3.946377556270431*^9}, {3.946377592152134*^9, 
   3.946377621648487*^9}, {3.946377658878133*^9, 3.94637765895041*^9}, {
   3.946444492866577*^9, 3.946444492936453*^9}, {3.946444524273909*^9, 
   3.946444733162191*^9}, {3.946445145817378*^9, 3.94644514605542*^9}, {
   3.946445349289983*^9, 3.946445349358924*^9}, {3.946445428544489*^9, 
   3.946445454710986*^9}, {3.946445486352482*^9, 3.94644548741485*^9}, {
   3.946445519489415*^9, 3.946445543095744*^9}, {3.946445582321156*^9, 
   3.946445668127482*^9}, {3.9464457033524714`*^9, 3.946445733543176*^9}, {
   3.9464457820323257`*^9, 3.946445782502325*^9}, {3.946445865358365*^9, 
   3.946445896752852*^9}, 3.946454073139618*^9, {3.946454189271544*^9, 
   3.9464541893496323`*^9}, {3.946454230503627*^9, 3.946454230613558*^9}, {
   3.946454387702934*^9, 3.946454387780921*^9}, {3.946454525742872*^9, 
   3.946454525812778*^9}, {3.946454605287084*^9, 3.946454606356635*^9}, {
   3.946518315755965*^9, 3.94651834583754*^9}, {3.94651838429986*^9, 
   3.946518439700942*^9}, {3.946518499676611*^9, 3.946518616757079*^9}, {
   3.94660476920324*^9, 3.946604796052151*^9}, {3.946604836244241*^9, 
   3.94660483686685*^9}, {3.946605316459797*^9, 3.946605343778983*^9}, 
   3.9466057411709843`*^9, 3.946606072985791*^9, 3.946606116986034*^9, {
   3.946606163402986*^9, 3.946606232827657*^9}, {3.94660627228463*^9, 
   3.946606408290536*^9}, {3.9466065787402477`*^9, 3.946606582712124*^9}, {
   3.946606638212029*^9, 3.946606750953515*^9}, {3.946606782331581*^9, 
   3.946606807841441*^9}, {3.946607008743949*^9, 3.9466070434974213`*^9}, {
   3.946607101523214*^9, 3.9466071018893747`*^9}, {3.946607150043353*^9, 
   3.946607150241232*^9}, {3.94660718821074*^9, 3.946607188497115*^9}, 
   3.946607220387973*^9, {3.946607265154934*^9, 3.946607265440919*^9}, {
   3.946607308866328*^9, 3.9466073408012657`*^9}, {3.9467087975061483`*^9, 
   3.946708797567301*^9}, {3.946708835720655*^9, 3.9467092464318542`*^9}, {
   3.946950787736878*^9, 3.946950811905264*^9}, {3.9469508540899153`*^9, 
   3.946950999719926*^9}, {3.9469512658248997`*^9, 3.946951265903496*^9}, {
   3.946951352112692*^9, 3.946951636118882*^9}, {3.946951666802946*^9, 
   3.9469516721266613`*^9}, {3.946951723176649*^9, 3.946951723246646*^9}, {
   3.9470454728613653`*^9, 3.947045472939619*^9}, {3.9470455328777447`*^9, 
   3.947045533219959*^9}, {3.947045606254179*^9, 3.947045621557465*^9}, {
   3.947045682838933*^9, 3.947045727642959*^9}, {3.947045808775596*^9, 
   3.947045808989419*^9}, {3.947047083540238*^9, 3.947047083746366*^9}, {
   3.9470471499234447`*^9, 3.947047150153908*^9}, {3.947048360648072*^9, 
   3.947048372664503*^9}, {3.9470484752087727`*^9, 3.947048488101872*^9}, {
   3.947048524256464*^9, 3.947048525535783*^9}, {3.947053212987438*^9, 
   3.947053323019126*^9}, 3.947053537299089*^9, {3.947053571050887*^9, 
   3.94705362201055*^9}, {3.947053703362952*^9, 3.947053703601231*^9}, {
   3.947565844812614*^9, 3.947565845083997*^9}, {3.947565962245535*^9, 
   3.947565963755858*^9}, 3.947566005053928*^9, {3.9475660701085033`*^9, 
   3.94756607021206*^9}, {3.947567721801556*^9, 3.947567726785735*^9}, 
   3.947567873683403*^9, 3.947567947641745*^9, {3.947568505536499*^9, 
   3.947568512022195*^9}, {3.947569882878877*^9, 3.947569883677057*^9}, {
   3.947570047381405*^9, 3.947570048092901*^9}, 3.948206660701692*^9, {
   3.948209105198359*^9, 3.948209105253676*^9}, {3.948209154018592*^9, 
   3.948209154184569*^9}, {3.948352916219821*^9, 3.9483529713061*^9}, 
   3.948353584402817*^9, {3.948354014986063*^9, 3.948354022764079*^9}, {
   3.948354061290781*^9, 3.948354646849737*^9}, {3.948354684102041*^9, 
   3.948354725443915*^9}, {3.948354773428616*^9, 3.948354773490668*^9}, {
   3.948354840156302*^9, 3.94835487160226*^9}, {3.948356019476267*^9, 
   3.948356019577695*^9}, {3.948356061100131*^9, 3.9483560837944717`*^9}, {
   3.948356140234888*^9, 3.948356158953846*^9}, {3.948356201796433*^9, 
   3.948356235345684*^9}, {3.948356295899502*^9, 3.948356423449601*^9}, {
   3.948356454003091*^9, 3.948356454081495*^9}, {3.948356528404683*^9, 
   3.9483566679292793`*^9}, {3.948356723574299*^9, 3.948356750385669*^9}, {
   3.948356899841424*^9, 3.948356921130968*^9}, {3.948358726331238*^9, 
   3.948358728278969*^9}, {3.9483587639639673`*^9, 3.948358811461399*^9}, {
   3.948358986572522*^9, 3.948359027541123*^9}, {3.948359060900451*^9, 
   3.948359061002583*^9}, {3.948359123044156*^9, 3.948359149550128*^9}, {
   3.948359179782528*^9, 3.948359197688735*^9}, {3.948359310204753*^9, 
   3.9483593104396353`*^9}, 3.948359793729909*^9, {3.948361181791819*^9, 
   3.948361201021343*^9}, {3.9483850284439697`*^9, 3.948385040943129*^9}, 
   3.948385103140289*^9, {3.948385199627056*^9, 3.948385199729704*^9}, 
   3.9483852334747334`*^9, {3.948385268112912*^9, 3.948385268275279*^9}, {
   3.948385301635828*^9, 3.9483853058088427`*^9}, {3.948385353891142*^9, 
   3.9483853539908247`*^9}, {3.948385391939024*^9, 3.948385411713187*^9}, {
   3.94838547591365*^9, 3.948385505138689*^9}, {3.948385799430427*^9, 
   3.948385834041196*^9}, {3.948385922690577*^9, 3.948385977662315*^9}, {
   3.948386284328123*^9, 3.948386293051252*^9}, {3.948388812073254*^9, 
   3.948388819674295*^9}, {3.948388852236063*^9, 3.948388852390329*^9}, {
   3.948388882939098*^9, 3.9483889092126703`*^9}, {3.948389081259844*^9, 
   3.948389086494397*^9}, {3.948421686713711*^9, 3.948421688721023*^9}, {
   3.948421767843716*^9, 3.948421769138491*^9}, {3.948421893478127*^9, 
   3.948421902091638*^9}, {3.948423033018521*^9, 3.948423036439281*^9}, 
   3.948423138189264*^9, {3.94842318914518*^9, 3.948423189199172*^9}, {
   3.948423220602518*^9, 3.948423220688675*^9}, {3.948423379397513*^9, 
   3.948423379668149*^9}, {3.948423424138066*^9, 3.948423458231544*^9}, {
   3.948424202627922*^9, 3.948424202730166*^9}, 3.948424233385309*^9, {
   3.948424364071076*^9, 3.948424364197351*^9}, {3.948425171910664*^9, 
   3.948425187755415*^9}, {3.948425919931086*^9, 3.948425920003263*^9}, {
   3.948425960060783*^9, 3.948426055350748*^9}, {3.948426119729905*^9, 
   3.948426123309859*^9}, {3.948426155673991*^9, 3.948426160008887*^9}, {
   3.948426292560426*^9, 3.948426294917383*^9}, {3.9484264961389227`*^9, 
   3.948426496673135*^9}, {3.948426533305653*^9, 3.948426533435744*^9}, 
   3.948426581155015*^9, 3.948426667719777*^9, 3.9484266991985073`*^9, {
   3.948430228239421*^9, 3.948430228350167*^9}, 3.948430296479895*^9, 
   3.948430336087837*^9, {3.948430371812986*^9, 3.948430395845481*^9}, {
   3.948430435359817*^9, 3.9484304355283947`*^9}, {3.948434121209877*^9, 
   3.948434121245187*^9}, {3.948434166784165*^9, 3.9484342236237373`*^9}, {
   3.94843425702697*^9, 3.9484342572047*^9}, {3.948434289792701*^9, 
   3.948434347775766*^9}, 3.948434387349704*^9, {3.948434460931851*^9, 
   3.94843446101662*^9}, {3.948434496173584*^9, 3.948434496254948*^9}, {
   3.948434533254342*^9, 3.948434533309029*^9}, {3.949046405796364*^9, 
   3.949046414419416*^9}, {3.949046745947541*^9, 3.949046769643237*^9}, {
   3.949046836148597*^9, 3.94904683889997*^9}, {3.9490469158206778`*^9, 
   3.949046917747612*^9}, {3.949142212902419*^9, 3.949142255358394*^9}, {
   3.949142435281893*^9, 3.949142435581751*^9}, {3.94939654732427*^9, 
   3.949396573971939*^9}, {3.9496322265166893`*^9, 3.949632227515999*^9}, {
   3.949633593695939*^9, 3.949633602686162*^9}, {3.949633686167827*^9, 
   3.949633686237489*^9}, {3.949633724404948*^9, 3.949633731447269*^9}, 
   3.949727715359617*^9, {3.949727775679662*^9, 3.949727824987815*^9}, {
   3.949727888759952*^9, 3.949727888846166*^9}, {3.94972797563179*^9, 
   3.949727975709676*^9}, {3.949728053043887*^9, 3.949728060646487*^9}, {
   3.949728296527463*^9, 3.949728296653915*^9}, {3.94972841431947*^9, 
   3.949728414413389*^9}, {3.949728468278831*^9, 3.949728472956986*^9}, {
   3.9497285120387583`*^9, 3.949728575987388*^9}, {3.949728608406958*^9, 
   3.949728608509354*^9}, {3.9497287950152483`*^9, 3.949728801269623*^9}, {
   3.949743020233995*^9, 3.949743032274096*^9}, {3.949743064988336*^9, 
   3.949743096890497*^9}, {3.950233598412463*^9, 3.950233598721202*^9}, {
   3.950233640904953*^9, 3.950233643807289*^9}, {3.950233691707947*^9, 
   3.950233719673584*^9}, {3.950233803682509*^9, 3.950233855721572*^9}, {
   3.950233953587462*^9, 3.950234008585166*^9}, {3.95023416862612*^9, 
   3.9502342843445807`*^9}, {3.950362016150999*^9, 3.950362016229066*^9}, {
   3.9503621223839903`*^9, 3.950362156646268*^9}, {3.950362227707664*^9, 
   3.950362227782213*^9}, {3.950362266087887*^9, 3.950362322470458*^9}, {
   3.950362601200618*^9, 3.95036261874219*^9}, {3.950362655720093*^9, 
   3.950362715766227*^9}, {3.950362748616108*^9, 3.950362748709435*^9}, {
   3.950362799808095*^9, 3.950362986134499*^9}, {3.950363121496257*^9, 
   3.950363243590643*^9}, {3.950364240232756*^9, 3.950364244695212*^9}, {
   3.9503654497516537`*^9, 3.950365489828885*^9}, {3.950365647649323*^9, 
   3.950365652456005*^9}, {3.950365781193244*^9, 3.950365889031542*^9}, {
   3.950365920857335*^9, 3.95036625110367*^9}, {3.950367058225318*^9, 
   3.950367067839416*^9}, {3.950956824440321*^9, 3.950956825743122*^9}, {
   3.954920221730793*^9, 3.954920236952054*^9}, {3.955447172531233*^9, 
   3.955447173351343*^9}, {3.955447232274294*^9, 3.955447396023477*^9}, 
   3.95544763191974*^9, {3.9554479178153877`*^9, 3.955447917994108*^9}, {
   3.955448000398452*^9, 3.95544800050526*^9}, {3.9554480330751104`*^9, 
   3.955448033157599*^9}, {3.955448291542596*^9, 3.955448292277923*^9}, {
   3.955773440397602*^9, 3.95577344050308*^9}, {3.955774074671987*^9, 
   3.955774074895488*^9}, {3.955774166069199*^9, 3.955774166198323*^9}, {
   3.9557742141504097`*^9, 3.955774214269717*^9}, {3.955774607761975*^9, 
   3.95577460786467*^9}, {3.955779521091475*^9, 3.9557795316506643`*^9}, 
   3.955793705727014*^9, {3.955793810295319*^9, 3.955793810366385*^9}, {
   3.955793943175094*^9, 3.955793945317694*^9}, {3.955794193722064*^9, 
   3.955794197426383*^9}, {3.955794333489654*^9, 3.955794337207158*^9}, {
   3.958639828754196*^9, 3.958639858424731*^9}, {3.958639898050528*^9, 
   3.958639903673415*^9}, {3.958639996536973*^9, 3.95863999664734*^9}, {
   3.958640260672515*^9, 3.958640260745831*^9}, {3.958640425308632*^9, 
   3.958640425387661*^9}, {3.958640938636203*^9, 3.9586409387255707`*^9}, {
   3.958641076418287*^9, 3.958641076496333*^9}, {3.958641205235557*^9, 
   3.958641205338644*^9}, {3.958641306547211*^9, 3.9586413066325893`*^9}, {
   3.958641419651375*^9, 3.958641419734037*^9}, {3.958641538415743*^9, 
   3.958641538542844*^9}, {3.958641659247159*^9, 3.958641659333504*^9}, {
   3.958641785519093*^9, 3.9586417857882137`*^9}, {3.95864191629947*^9, 
   3.958641916394637*^9}, {3.958642043452136*^9, 3.958642043525441*^9}, {
   3.958642191889598*^9, 3.95864219196769*^9}, {3.958642295627369*^9, 
   3.958642295758311*^9}, {3.95864240152022*^9, 3.958642401635526*^9}, {
   3.9586425203568473`*^9, 3.958642520435483*^9}, {3.958642633263041*^9, 
   3.95864263331982*^9}, {3.958642802881351*^9, 3.958642802992422*^9}, {
   3.958642920871996*^9, 3.958642920943186*^9}, {3.9586430364154587`*^9, 
   3.958643036805348*^9}, {3.958643185799016*^9, 3.958643185932166*^9}, {
   3.958643415069665*^9, 3.958643415178319*^9}, {3.9586571236196*^9, 
   3.958657123843713*^9}, {3.95865755299445*^9, 3.958657598584987*^9}, {
   3.959614645864393*^9, 3.9596146459993057`*^9}, {3.969023454399712*^9, 
   3.9690234544630613`*^9}, {3.969023574880513*^9, 3.969023574980921*^9}, {
   3.9690240274083014`*^9, 3.9690240275035353`*^9}, {3.9690241493616962`*^9, 
   3.9690241494865007`*^9}, {3.96902506493227*^9, 3.969025065024365*^9}, {
   3.9690251796750183`*^9, 3.969025179746788*^9}, {3.969025468887702*^9, 
   3.969025468991477*^9}, {3.969257537490657*^9, 3.969257540688243*^9}, {
   3.9692578597236433`*^9, 3.9692578598666*^9}, {3.969258166032402*^9, 
   3.9692581660756493`*^9}, {3.969261889843979*^9, 3.969261889931366*^9}, {
   3.969262029154325*^9, 3.9692620292577133`*^9}, {3.969262211448124*^9, 
   3.969262211519445*^9}, {3.9692624365575438`*^9, 3.9692624366527643`*^9}, {
   3.969262569300705*^9, 3.9692625693712597`*^9}, {3.969262714163001*^9, 
   3.969262714273632*^9}, {3.969262844905533*^9, 3.969262845020219*^9}, {
   3.969262968711331*^9, 3.969262969038774*^9}, {3.969263307524147*^9, 
   3.96926330764257*^9}, {3.969265196101452*^9, 3.969265196196958*^9}, {
   3.969265334812641*^9, 3.9692653349071817`*^9}, {3.9692654891389008`*^9, 
   3.969265489273488*^9}, {3.9692656036975594`*^9, 3.9692656038161983`*^9}, {
   3.969265734592018*^9, 3.969265734702674*^9}, {3.969265853477889*^9, 
   3.969265853581272*^9}, {3.969265977228467*^9, 3.969265977307974*^9}, {
   3.9692660994438753`*^9, 3.96926609964252*^9}, {3.9692662321799994`*^9, 
   3.969266232616961*^9}, {3.969266356144129*^9, 3.969266356231605*^9}, {
   3.969266475254918*^9, 3.9692664753502407`*^9}, {3.96926860135819*^9, 
   3.969268601613666*^9}, {3.974977494525696*^9, 3.97497749473767*^9}},
 FontSize->18,
 CellLabel->
  "In[109]:=",ExpressionUUID->"b378eb72-e527-49ca-82de-a284aa9a13ff"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.146586672311993\"\>",
         ShowStringCharacters->False],
        -5.146586672311993,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"894.574263896331\"\>",
         ShowStringCharacters->False],
        894.5742638963314,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "1", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.146517636287333\"\>",
         ShowStringCharacters->False],
        -5.146517636287333,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"909.725919959268\"\>",
         ShowStringCharacters->False],
        909.7259199592681,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "2", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.146379180612965\"\>",
         ShowStringCharacters->False],
        -5.146379180612965,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"940.113428051366\"\>",
         ShowStringCharacters->False],
        940.113428051366,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "3", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.138694237972204\"\>",
         ShowStringCharacters->False],
        -5.138694237972204,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"2626.763381179317\"\>",
         ShowStringCharacters->False],
        2626.763381179317,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "4", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.138627385822111\"\>",
         ShowStringCharacters->False],
        -5.138627385822111,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"2641.435732176823\"\>",
         ShowStringCharacters->False],
        2641.4357321768234`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "5", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.138493323469269\"\>",
         ShowStringCharacters->False],
        -5.138493323469269,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"2670.859017646514\"\>",
         ShowStringCharacters->False],
        2670.859017646514,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "6", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.131156442550314\"\>",
         ShowStringCharacters->False],
        -5.131156442550314,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"4281.118252689446\"\>",
         ShowStringCharacters->False],
        4281.118252689446,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "7", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.131091837780499\"\>",
         ShowStringCharacters->False],
        -5.131091837780499,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"4295.297360728836\"\>",
         ShowStringCharacters->False],
        4295.297360728836,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "8", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.13096229635395\"\>",
         ShowStringCharacters->False],
        -5.1309622963539505`,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"4323.728417566781\"\>",
         ShowStringCharacters->False],
        4323.728417566781,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "9", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.123981564379762\"\>",
         ShowStringCharacters->False],
        -5.123981564379762,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"5855.821994246655\"\>",
         ShowStringCharacters->False],
        5855.821994246655,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "10", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.123919282011443\"\>",
         ShowStringCharacters->False],
        -5.1239192820114425`,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"5869.491394074028\"\>",
         ShowStringCharacters->False],
        5869.491394074028,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "11", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.123794412273878\"\>",
         ShowStringCharacters->False],
        -5.123794412273878,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"5896.897133694344\"\>",
         ShowStringCharacters->False],
        5896.897133694343,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "12", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.117179791634885\"\>",
         ShowStringCharacters->False],
        -5.117179791634885,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"7348.638560044444\"\>",
         ShowStringCharacters->False],
        7348.638560044444,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "13", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.117119921643301\"\>",
         ShowStringCharacters->False],
        -5.117119921643301,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"7361.778504377038\"\>",
         ShowStringCharacters->False],
        7361.778504377038,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "14", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.116999904417203\"\>",
         ShowStringCharacters->False],
        -5.116999904417203,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"7388.119240832074\"\>",
         ShowStringCharacters->False],
        7388.119240832075,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "15", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.110763695460165\"\>",
         ShowStringCharacters->False],
        -5.1107636954601645`,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"8756.80890278165\"\>",
         ShowStringCharacters->False],
        8756.808902781653,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "16", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.110706347423515\"\>",
         ShowStringCharacters->False],
        -5.110706347423515,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"8769.39534198465\"\>",
         ShowStringCharacters->False],
        8769.395341984648,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "17", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.110591402941878\"\>",
         ShowStringCharacters->False],
        -5.110591402941878,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"8794.62273971912\"\>",
         ShowStringCharacters->False],
        8794.622739719121,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "18", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.104748883767509\"\>",
         ShowStringCharacters->False],
        -5.104748883767509,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"10076.90748174597\"\>",
         ShowStringCharacters->False],
        10076.907481745971`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "19", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.104694193289255\"\>",
         ShowStringCharacters->False],
        -5.104694193289255,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"10088.91065429977\"\>",
         ShowStringCharacters->False],
        10088.910654299772`,
        AutoDelete->True],
       NumberForm[#, 16]& ]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.969257250059095*^9, 3.9692578397639313`*^9, 
  3.969258124393878*^9, 3.969258255933484*^9, 3.9692619870156593`*^9, 
  3.9692621266470118`*^9, 3.969262307663714*^9, 3.96926253860316*^9, 
  3.9692626738743753`*^9, 3.969262812370953*^9, 3.969262949746855*^9, 
  3.969263061943536*^9, 3.969263411013049*^9, 3.969265299583802*^9, 
  3.9692654331303883`*^9, 3.969265586168082*^9, 3.969265709927182*^9, 
  3.969265837718212*^9, 3.9692659583131313`*^9, 3.969266083648731*^9, 
  3.969266209494589*^9, 3.969266338218297*^9, 3.969266459842278*^9, 
  3.969266573888472*^9, 3.969268683791656*^9, 3.9749765409413557`*^9, 
  3.97497671507944*^9, 3.974977658474538*^9, 3.97497877483025*^9, 
  3.974979481822241*^9, 3.9749797614907103`*^9, 3.974980366162477*^9, 
  3.975068135734774*^9},
 CellLabel->
  "Out[136]//MatrixForm=",ExpressionUUID->"62690377-d5b5-46d1-818c-\
8629051afbea"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.969257158167028*^9, 3.969257158170786*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"26767037-9cc5-41ea-afa6-2c2027702baa"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.9690234067734528`*^9, 3.969257161306653*^9},
 CellLabel->
  "In[139]:=",ExpressionUUID->"73ffeeea-a934-4cd9-8ab7-478b1fab36c3"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.969257167951001*^9, 3.969257167952567*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"ef89bd82-5a70-49c3-a7fd-265e1856fbeb"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.959619662012842*^9, 3.959619662014209*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"33d53e9d-09ae-4294-ab9f-3f989b501ed2"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.948354478693232*^9, 3.948354481728939*^9}, {
   3.948354899466532*^9, 3.9483549598895807`*^9}, {3.948355363241765*^9, 
   3.948355433087795*^9}, 3.948356082256418*^9, 3.9484343614232807`*^9},
 FontSize->18,
 CellLabel->
  "In[142]:=",ExpressionUUID->"45e2d80d-e9d4-4567-be52-a8b3460bdcdb"],

Cell[CellGroupData[{

Cell["", "Subsubsection",
 CellChangeTimes->{{3.949142168683319*^9, 3.949142185963307*^9}, {
   3.949142308955699*^9, 3.949142318795*^9}, {3.969257729191737*^9, 
   3.969257736567692*^9}, 3.974977510893022*^9},
 FontSize->18,ExpressionUUID->"c0d7b3f1-3bb8-46c8-9151-de7309e49249"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.9483531630372753`*^9, 3.9483531654498997`*^9}, {
   3.9483534351778*^9, 3.948353457137284*^9}, {3.948353537529674*^9, 
   3.948353544289899*^9}, {3.948353991818692*^9, 3.94835399995294*^9}, {
   3.948361186567781*^9, 3.948361187701335*^9}, {3.948558530307313*^9, 
   3.948558532937242*^9}, {3.948558596450448*^9, 3.94855866840103*^9}, {
   3.948559695170335*^9, 3.948559700368143*^9}, {3.948560129259522*^9, 
   3.948560254173294*^9}, {3.949139707552746*^9, 3.949139926974889*^9}, {
   3.949140335120357*^9, 3.949140345631565*^9}, {3.949140388326996*^9, 
   3.9491404737119627`*^9}, {3.949140979041408*^9, 3.949140980073247*^9}, {
   3.949396644554731*^9, 3.949396663777795*^9}, 3.974977538872998*^9},
 FontSize->18,
 CellLabel->
  "In[143]:=",ExpressionUUID->"c4165a32-29e8-4ced-b37a-23cb13adaf8a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.949140992161083*^9, 3.949141175240726*^9}, {
   3.949141240617539*^9, 3.949141274400237*^9}, {3.949141721151345*^9, 
   3.949141722527465*^9}, {3.949141795335091*^9, 3.949141795782409*^9}, 
   3.974977548176915*^9},
 FontSize->18,
 CellLabel->
  "In[144]:=",ExpressionUUID->"4fab5b49-fe18-46db-ba36-2d9a5f8b9762"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.949139947191161*^9, 3.949140029958802*^9}, 
   3.974977551552985*^9},
 FontSize->18,
 CellLabel->
  "In[145]:=",ExpressionUUID->"3c9b670c-0922-4cb6-b3f5-0b7436a8282f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.9491409877208233`*^9},
 FontSize->18,
 CellLabel->
  "In[146]:=",ExpressionUUID->"ee940bdc-6c1e-46d1-b447-60ee1102d306"]
}, Closed]],

Cell[CellGroupData[{

Cell["", "Subsubsection",
 CellChangeTimes->{{3.947131133783304*^9, 3.94713113931182*^9}, 
   3.974977555148632*^9},
 FontSize->18,ExpressionUUID->"8c9a25d8-53ef-4fbf-88f5-76f084fe4b56"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9692577392028008`*^9, 3.9692577437998123`*^9}, 
   3.9749775582222633`*^9},
 FontSize->18,
 FontWeight->"Plain",
 CellLabel->
  "In[147]:=",ExpressionUUID->"3a2d78c0-d081-4107-9659-9f56e43f2ad8"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.969257746816325*^9, 3.969257746817088*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"0274a0d6-1ad4-4545-be94-0aaca827976e"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.947129923982723*^9, 3.947129954752307*^9}, {
   3.9471300219763026`*^9, 3.947130038655041*^9}, {3.947130190738529*^9, 
   3.94713019189444*^9}, {3.947132012592108*^9, 3.94713201365926*^9}, {
   3.969257732025571*^9, 3.9692577542959948`*^9}, 3.974977561893751*^9},
 FontSize->18,
 CellLabel->
  "In[149]:=",ExpressionUUID->"597e9982-cc88-43bf-af95-c941ff6b08f2"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.969257712752811*^9, 3.969257712761191*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"edbfa8a9-38b5-4fe5-a469-129cd72f0567"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1091, 952},
WindowMargins->{{Automatic, 115}, {28, Automatic}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6702fa65-09d7-4bc3-b550-ae8daf5f645c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 644, 12, 69, "Subtitle",ExpressionUUID->"1fdc8443-e081-4a27-90d6-0d96a51df886",
 CellID->926871483],
Cell[1226, 36, 2560, 68, 300, "Input",ExpressionUUID->"2b0b95d4-ac57-47e0-bdcc-f88c3238ad5b"],
Cell[CellGroupData[{
Cell[3811, 108, 162, 2, 51, "Subsection",ExpressionUUID->"79905e14-a8f1-4321-84d8-0867858bdd24"],
Cell[3976, 112, 22671, 618, 2607, "Input",ExpressionUUID->"48da8cc3-1b83-4186-be78-03dc09b64f5d"],
Cell[26650, 732, 5847, 81, 36, "Input",ExpressionUUID->"ab99e47f-b0a3-402f-8473-20171d3270e3"],
Cell[32500, 815, 674, 10, 36, "Input",ExpressionUUID->"96cd09bd-b6d1-4f22-baaf-27a7fc4a7631"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33211, 830, 357, 7, 51, "Subsection",ExpressionUUID->"60b5eabf-3266-46ab-9d06-bf5cc5204eb3"],
Cell[33571, 839, 2066, 54, 240, "Input",ExpressionUUID->"bde38bc6-4373-4058-89a3-7d49ca71e07e"],
Cell[35640, 895, 308, 5, 36, "Input",ExpressionUUID->"0dd351c7-2034-4cf8-8538-a57e2c9b3093"],
Cell[35951, 902, 397, 6, 36, "Input",ExpressionUUID->"19d91443-8bcd-41cc-accd-a2f648cdbf1a"],
Cell[36351, 910, 259, 4, 36, "Input",ExpressionUUID->"c38a526e-cff8-4778-a1a7-819e14d80b3b"],
Cell[36613, 916, 7730, 107, 36, "Input",ExpressionUUID->"b319facf-1d7f-46ac-b56d-9b680533f37b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44380, 1028, 365, 4, 51, "Subsection",ExpressionUUID->"4d9bbfd2-1279-432a-9b6f-f42bcf56ed01"],
Cell[44748, 1034, 3608, 102, 396, "Input",ExpressionUUID->"20cadbeb-3a20-4b8e-b44f-62fdf0589a16"],
Cell[48359, 1138, 1616, 23, 36, "Input",ExpressionUUID->"726f0b8c-2214-4b35-be0d-f3632c145403"],
Cell[49978, 1163, 260, 4, 36, "Input",ExpressionUUID->"74f5536f-67bf-452a-aed2-3d911671d408"],
Cell[50241, 1169, 2931, 41, 36, "Input",ExpressionUUID->"9de2fe57-2c20-4c2e-9796-34060b54cf6f"],
Cell[53175, 1212, 217, 3, 53, "Input",ExpressionUUID->"e7fa44e2-8d8b-438d-afc9-456fa1956cdd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53429, 1220, 328, 4, 51, "Subsection",ExpressionUUID->"17fac98c-fc5f-4e61-93f9-18f245a4ebf6"],
Cell[53760, 1226, 858, 20, 95, "Input",ExpressionUUID->"c56ec29d-0d26-4bd9-a82e-ed1503a8a4dd"],
Cell[54621, 1248, 917, 14, 36, "Input",ExpressionUUID->"1a558ecd-399d-4b2f-b55b-90e56ec60361"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55575, 1267, 213, 5, 79, "Section",ExpressionUUID->"a8d2d175-08fe-4d7c-bda7-b6da8412d797"],
Cell[55791, 1274, 240, 5, 36, "Input",ExpressionUUID->"b758d800-d39f-410f-a781-4f015aa9074f"],
Cell[CellGroupData[{
Cell[56056, 1283, 2265, 52, 327, "Input",ExpressionUUID->"0519d60b-634e-4278-b731-5d0d5e8afdb6"],
Cell[58324, 1337, 379, 9, 21, "Message",ExpressionUUID->"790dc96d-c813-4538-90aa-8a98be94e1b3"],
Cell[58706, 1348, 1224, 24, 48, "Output",ExpressionUUID->"be49621a-2281-43c8-93b7-7f7d1828c249"]
}, Open  ]],
Cell[59945, 1375, 175, 3, 30, "Input",ExpressionUUID->"f59adb83-db47-46d5-9aea-01837fffe5b6"],
Cell[CellGroupData[{
Cell[60145, 1382, 257, 4, 51, "Subsection",ExpressionUUID->"4ee60702-31a2-488f-9a58-8fe6e1e50077"],
Cell[CellGroupData[{
Cell[60427, 1390, 76572, 1419, 1830, "Input",ExpressionUUID->"b378eb72-e527-49ca-82de-a284aa9a13ff"],
Cell[137002, 2811, 10091, 328, 369, "Output",ExpressionUUID->"62690377-d5b5-46d1-818c-8629051afbea"]
}, Open  ]],
Cell[147108, 3142, 175, 3, 30, "Input",ExpressionUUID->"26767037-9cc5-41ea-afa6-2c2027702baa"],
Cell[147286, 3147, 175, 3, 30, "Input",ExpressionUUID->"73ffeeea-a934-4cd9-8ab7-478b1fab36c3"],
Cell[147464, 3152, 175, 3, 30, "Input",ExpressionUUID->"ef89bd82-5a70-49c3-a7fd-265e1856fbeb"],
Cell[147642, 3157, 175, 3, 30, "Input",ExpressionUUID->"33d53e9d-09ae-4294-ab9f-3f989b501ed2"],
Cell[147820, 3162, 357, 6, 66, "Input",ExpressionUUID->"45e2d80d-e9d4-4567-be52-a8b3460bdcdb"],
Cell[CellGroupData[{
Cell[148202, 3172, 280, 4, 43, "Subsubsection",ExpressionUUID->"c0d7b3f1-3bb8-46c8-9151-de7309e49249"],
Cell[148485, 3178, 867, 13, 66, "Input",ExpressionUUID->"c4165a32-29e8-4ced-b37a-23cb13adaf8a"],
Cell[149355, 3193, 362, 7, 36, "Input",ExpressionUUID->"4fab5b49-fe18-46db-ba36-2d9a5f8b9762"],
Cell[149720, 3202, 216, 5, 36, "Input",ExpressionUUID->"3c9b670c-0922-4cb6-b3f5-0b7436a8282f"],
Cell[149939, 3209, 168, 4, 36, "Input",ExpressionUUID->"ee940bdc-6c1e-46d1-b447-60ee1102d306"]
}, Closed]],
Cell[CellGroupData[{
Cell[150144, 3218, 186, 3, 35, "Subsubsection",ExpressionUUID->"8c9a25d8-53ef-4fbf-88f5-76f084fe4b56"],
Cell[150333, 3223, 244, 6, 36, "Input",ExpressionUUID->"3a2d78c0-d081-4107-9659-9f56e43f2ad8"],
Cell[150580, 3231, 175, 3, 30, "Input",ExpressionUUID->"0274a0d6-1ad4-4545-be94-0aaca827976e"],
Cell[150758, 3236, 410, 7, 36, "Input",ExpressionUUID->"597e9982-cc88-43bf-af95-c941ff6b08f2"],
Cell[151171, 3245, 175, 3, 30, "Input",ExpressionUUID->"edbfa8a9-38b5-4fe5-a469-129cd72f0567"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> aHe2_SM_data/a_rovib.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    165708,       3487]
NotebookOptionsPosition[    161025,       3406]
NotebookOutlinePosition[    161589,       3425]
CellTagsIndexPosition[    161546,       3422]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Solution of the rovibrational Schr\[ODoubleDot]dinger equation of He2 with \
coordinate dependent masses & relativistic and QED corrections [version June \
2025]\
\>", "Subtitle",
 CellChangeTimes->{
  3.6823917937709846`*^9, {3.682393137240912*^9, 3.682393202642198*^9}, {
   3.722109603911671*^9, 3.722109605399154*^9}, {3.7963096754753847`*^9, 
   3.796309683478013*^9}, {3.929156604838904*^9, 3.9291566307181177`*^9}, {
   3.9453337111088552`*^9, 3.945333715348696*^9}, 3.945414664008717*^9, {
   3.956566335384343*^9, 3.956566338631075*^9}, {3.959612271809779*^9, 
   3.9596122722932663`*^9}},
 CellID->926871483,ExpressionUUID->"1fdc8443-e081-4a27-90d6-0d96a51df886"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Updated", " ", "to", " ", "codata22"}], " ", "-", " ", 
    RowBox[{"on", " ", "2024.10", 
     RowBox[{".25", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "mp", " ", "is", " ", "the", " ", "mass", " ", "of", " ", "an", " ", 
     "alpha", " ", "particle", " ", "He2"}], "+"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mp", "=", "7294.29954171"}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"4", "He2"}], "+", " ", "mass"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ehcm", "=", "219474.63136314"}], ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{"Eh", " ", "to", " ", 
     RowBox[{"cm", "^", 
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"alpha", "=", 
     RowBox[{"7.2973525643", " ", "*", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "3"}], ")"}]}]}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"fine", "-", 
     RowBox[{"structure", " ", "constant"}]}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"mupp", "=", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "mp"}], "+", 
        RowBox[{"1", "/", "mp"}]}], ")"}]}]}], ";"}], "  ", 
   RowBox[{"(*", " ", 
    RowBox[{"reduced", " ", "mass"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Znuc", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Rnuc", "=", 
     RowBox[{"1.6785", "*", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "15"}], ")"}]}]}]}], ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{"nuclear", " ", "radius", " ", "in", " ", "meters"}], " ", "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lambdabar", "=", 
     RowBox[{"2.42631023538", "*", 
      RowBox[{
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "12"}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", "Pi"}], ")"}]}]}]}], ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{
    "reduced", " ", "Compton", " ", "radius", " ", "in", " ", "meters"}], " ",
     "*)"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.800025844963768*^9, 3.800025921242815*^9}, 
   3.938856344069866*^9, {3.938857935174351*^9, 3.938857948524422*^9}, {
   3.938870821757102*^9, 3.938870927350427*^9}, {3.9388710016957555`*^9, 
   3.9388710273555384`*^9}, {3.938871199118767*^9, 3.9388712397315464`*^9}, {
   3.941013237234939*^9, 3.941013255386232*^9}, {3.946024408385927*^9, 
   3.946024408603216*^9}, {3.9565659770690727`*^9, 3.956565977283669*^9}, {
   3.969095794387615*^9, 3.969095811629265*^9}, {3.969097007361361*^9, 
   3.969097088147958*^9}, {3.9749730064000998`*^9, 3.974973009191368*^9}, {
   3.974973264020928*^9, 3.9749732643400297`*^9}},
 CellLabel->
  "In[1698]:=",ExpressionUUID->"2b0b95d4-ac57-47e0-bdcc-f88c3238ad5b"],

Cell[CellGroupData[{

Cell["Input", "Subsection",
 CellChangeTimes->{{3.68239320367143*^9, 
  3.682393208693063*^9}},ExpressionUUID->"79905e14-a8f1-4321-84d8-\
0867858bdd24"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "PEC", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenRead", "[", "\"\<a1500_PEC.txt\>\"", "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Skip", "[", 
   RowBox[{"strm", ",", "String", ",", "1"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PECfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"strm", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "strm", "]"}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lPEC", "=", 
    RowBox[{"Length", "[", "PECfile", "]"}]}], "  ", ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Electronic", " ", "part", " ", "of", " ", "DBOC"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenRead", "[", "\"\<a1500_DBOC_EL.txt\>\"", "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Skip", "[", 
   RowBox[{"strm", ",", "String", ",", "1"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DBOCELfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"strm", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "strm", "]"}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lDBOCEL", "=", 
    RowBox[{"Length", "[", "DBOCELfile", "]"}]}], "  ", ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Radial", " ", "part", " ", "of", " ", "DBOC"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenRead", "[", "\"\<a1500_DBOC_R.txt\>\"", "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Skip", "[", 
   RowBox[{"strm", ",", "String", ",", "1"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DBOCRfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"strm", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "strm", "]"}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lDBOCR", "=", 
    RowBox[{"Length", "[", "DBOCRfile", "]"}]}], "  ", ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"<", 
     RowBox[{"Lx", "^", "2"}], ">"}], " ", ",", " ", 
    RowBox[{"<", 
     RowBox[{"Ly", "^", "2"}], ">", " ", "and", " ", "<", 
     RowBox[{"Lz", "^", "2"}], ">", " ", 
     RowBox[{"(", 
      RowBox[{
      "for", " ", "the", " ", "angular", " ", "momentum", " ", "part", " ", 
       "of", " ", "DBOC"}], ")"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenRead", "[", "\"\<a1500_L2.txt\>\"", "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Skip", "[", 
   RowBox[{"strm", ",", "String", ",", "1"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2file", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"strm", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number", ",", "Number", ",", "Number"}], 
      "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "strm", "]"}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lL2", "=", 
    RowBox[{"Length", "[", "L2file", "]"}]}], " ", ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Vibrational", " ", "mass", " ", "correction"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenRead", "[", "\"\<a1500_MVIB.txt\>\"", "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Skip", "[", 
   RowBox[{"strm", ",", "String", ",", "1"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MVIBfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"strm", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "strm", "]"}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lMVIB", "=", 
    RowBox[{"Length", "[", "MVIBfile", "]"}]}], " ", ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Rotational", " ", "mass", " ", "correction"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenRead", "[", "\"\<a1500_MROT.txt\>\"", "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Skip", "[", 
   RowBox[{"strm", ",", "String", ",", "1"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MROTfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"strm", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "strm", "]"}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lMROT", "=", 
    RowBox[{"Length", "[", "MROTfile", "]"}]}], " ", ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "8"}], ")"}]}], "<", 
     RowBox[{"p", "^", "4"}], ">"}], " ", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"pi", "/", "2"}], ")"}], "Z"}], "<", "delta1", ">"}], " ", ",",
     " ", 
    RowBox[{
     RowBox[{"-", "pi"}], "<", "delta2", ">", " ", "and", " ", "<", "H_OO", 
     ">"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenRead", "[", "\"\<a1500_REL.txt\>\"", "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Skip", "[", 
   RowBox[{"strm", ",", "String", ",", "1"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RELfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"strm", ",", 
     RowBox[{"{", 
      RowBox[{
      "Number", ",", "Number", ",", "Number", ",", "Number", ",", "Number"}], 
      "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "strm", "]"}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lREL", "=", 
    RowBox[{"Length", "[", "RELfile", "]"}]}], " ", ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Bethe", " ", "logarithm"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenRead", "[", "\"\<a1500_BL_ioncore.txt\>\"", "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Skip", "[", 
   RowBox[{"strm", ",", "String", ",", "1"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BLfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"strm", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "strm", "]"}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lBL", "=", 
    RowBox[{"Length", "[", "BLfile", "]"}]}], " ", ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Araki", "-", 
    RowBox[{"Sucher", " ", "term"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strm", "=", 
   RowBox[{"OpenRead", "[", "\"\<a1500_AS_numDr.txt\>\"", "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Skip", "[", 
   RowBox[{"strm", ",", "String", ",", "1"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ASfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"strm", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "strm", "]"}], " ", ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lAS", "=", 
    RowBox[{"Length", "[", "ASfile", "]"}]}], "  ", ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.722109664271922*^9, 3.72210976890283*^9}, 
   3.722109853217484*^9, {3.722109883758382*^9, 3.722109887407582*^9}, {
   3.722397037281932*^9, 3.722397037438348*^9}, {3.722397203505527*^9, 
   3.722397205078662*^9}, {3.722591224182105*^9, 3.722591224324015*^9}, {
   3.722673159630975*^9, 3.722673159745504*^9}, {3.722673378629045*^9, 
   3.722673378817489*^9}, {3.722673777734457*^9, 3.72267377786679*^9}, {
   3.726828391239421*^9, 3.726828391412478*^9}, {3.72682855726752*^9, 
   3.726828557445831*^9}, {3.72682946910128*^9, 3.726829469238369*^9}, {
   3.726902770967564*^9, 3.726902786321311*^9}, {3.72690431156007*^9, 
   3.726904319521519*^9}, {3.738665696922357*^9, 3.7386656984487963`*^9}, {
   3.738665745792739*^9, 3.738665758029261*^9}, {3.738665806115138*^9, 
   3.7386658063656607`*^9}, {3.738665937600149*^9, 3.738665938015387*^9}, {
   3.7386663348578997`*^9, 3.738666335610981*^9}, {3.7386666663789597`*^9, 
   3.738666666708531*^9}, {3.7392709742609463`*^9, 3.739270997168124*^9}, {
   3.739790637854903*^9, 3.73979063840761*^9}, {3.740328944054741*^9, 
   3.740328944943832*^9}, {3.749384473301936*^9, 3.749384520181801*^9}, {
   3.749384727197039*^9, 3.749384727963313*^9}, {3.74938489825413*^9, 
   3.749384905962346*^9}, {3.749385907865191*^9, 3.749385909812207*^9}, {
   3.756539436562407*^9, 3.756539466628882*^9}, {3.756539561698787*^9, 
   3.7565395639010057`*^9}, {3.764410844161889*^9, 3.764410861930124*^9}, {
   3.7644109146840153`*^9, 3.764410930985409*^9}, {3.764411736315935*^9, 
   3.764411737328274*^9}, 3.764412541194083*^9, {3.764412624566472*^9, 
   3.764412626165895*^9}, 3.764577797723312*^9, {3.764578244902226*^9, 
   3.76457824505771*^9}, {3.792728443051382*^9, 3.7927284711421013`*^9}, {
   3.792729328860627*^9, 3.7927293460513296`*^9}, {3.79272939638535*^9, 
   3.792729396792973*^9}, {3.792729430251546*^9, 3.792729430353291*^9}, {
   3.792730126373477*^9, 3.792730146682022*^9}, {3.795605033738741*^9, 
   3.795605051137519*^9}, {3.7956072560116796`*^9, 3.795607268512879*^9}, {
   3.795607341274274*^9, 3.795607348560587*^9}, {3.796218562916514*^9, 
   3.796218639158364*^9}, 3.796218669539109*^9, {3.796218936938682*^9, 
   3.796218954485323*^9}, {3.796224537876559*^9, 3.796224538232832*^9}, {
   3.796224713811924*^9, 3.7962247153698263`*^9}, {3.796282911549876*^9, 
   3.796282916721036*^9}, {3.7962829674970512`*^9, 3.796283018479355*^9}, {
   3.796297088469738*^9, 3.796297108945861*^9}, {3.796300123202507*^9, 
   3.796300166073009*^9}, {3.796300224842613*^9, 3.796300228675613*^9}, {
   3.7963041236613894`*^9, 3.796304173291031*^9}, {3.7963047030628853`*^9, 
   3.796304707735257*^9}, {3.79630962921408*^9, 3.796309691961689*^9}, {
   3.796575549317913*^9, 3.796575614628587*^9}, {3.796575652774991*^9, 
   3.796575702295763*^9}, 3.796580338224543*^9, {3.797350100739039*^9, 
   3.797350131048766*^9}, {3.798102017415951*^9, 3.798102125178968*^9}, {
   3.799322637674938*^9, 3.799322642162739*^9}, {3.799322759173454*^9, 
   3.79932276703475*^9}, {3.799324353166819*^9, 3.799324353648131*^9}, {
   3.79932442756858*^9, 3.79932442838034*^9}, {3.7993264326490498`*^9, 
   3.799326435385423*^9}, {3.799326509469975*^9, 3.799326510915221*^9}, {
   3.799329593443624*^9, 3.799329595879304*^9}, {3.799838605023223*^9, 
   3.799838608344364*^9}, {3.7998575772252913`*^9, 3.7998575803482437`*^9}, {
   3.800007436813688*^9, 3.8000074382157373`*^9}, {3.800009214693969*^9, 
   3.800009215694067*^9}, {3.800027595836644*^9, 3.800027597264597*^9}, {
   3.8011557654668303`*^9, 3.801155766617058*^9}, {3.801156094030279*^9, 
   3.801156104626981*^9}, 3.801156448932516*^9, {3.8017235967162*^9, 
   3.801723606314997*^9}, {3.801727257425598*^9, 3.801727258471386*^9}, {
   3.801736035258155*^9, 3.80173603671104*^9}, {3.801736799736974*^9, 
   3.801736801455322*^9}, {3.801756168222148*^9, 3.801756173711115*^9}, {
   3.801756418063641*^9, 3.801756418278867*^9}, {3.801757089498178*^9, 
   3.801757104595785*^9}, {3.8017571927652903`*^9, 3.801757199512023*^9}, {
   3.80175729478365*^9, 3.801757296587839*^9}, {3.801757366780898*^9, 
   3.801757383866557*^9}, {3.801761472930883*^9, 3.801761474206408*^9}, {
   3.80176174904908*^9, 3.801761754096521*^9}, {3.801761792154219*^9, 
   3.801761792372825*^9}, {3.801761913098441*^9, 3.80176192224946*^9}, {
   3.801834931296349*^9, 3.801834933768965*^9}, {3.8018376172841053`*^9, 
   3.801837617640073*^9}, {3.929156641639541*^9, 3.929156655142983*^9}, {
   3.945315346634254*^9, 3.9453154498413*^9}, {3.945315497825411*^9, 
   3.945315536913669*^9}, {3.945315869353117*^9, 3.945315874248513*^9}, {
   3.94532285419195*^9, 3.945322864516533*^9}, {3.945336150521451*^9, 
   3.945336167536829*^9}, {3.94539495768519*^9, 3.945394960564691*^9}, {
   3.945395075479134*^9, 3.9453950904957743`*^9}, 3.945395389442595*^9, {
   3.9454143358651867`*^9, 3.945414336152793*^9}, {3.945702587826192*^9, 
   3.945702588236822*^9}, {3.946024072160042*^9, 3.946024077254253*^9}, {
   3.956570832623075*^9, 3.956570833502588*^9}, {3.95663827110459*^9, 
   3.956638307469277*^9}, 3.956638368916609*^9, 3.956646041895458*^9, 
   3.958658023112939*^9, {3.959085506478037*^9, 3.9590857725212*^9}, {
   3.959612280458692*^9, 3.959612280689082*^9}, {3.969008931243991*^9, 
   3.969008985674831*^9}, {3.9690090169869013`*^9, 3.969009046450364*^9}, {
   3.969095833738693*^9, 3.969095955033098*^9}, {3.9749713888845*^9, 
   3.974971424011681*^9}, {3.9749715071097383`*^9, 3.974971618865068*^9}, {
   3.974971655945332*^9, 3.974971662224657*^9}, {3.974971752584858*^9, 
   3.974972433472088*^9}, {3.97497247183144*^9, 3.974972614165065*^9}, {
   3.97497264626917*^9, 3.974972646877275*^9}, {3.974972786147901*^9, 
   3.9749728005957727`*^9}, {3.9749730195842237`*^9, 3.97497301970404*^9}},
 CellLabel->
  "In[1705]:=",ExpressionUUID->"48da8cc3-1b83-4186-be78-03dc09b64f5d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PESBOdat", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PECfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"PECfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "lPEC"}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DBOCELdat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"DBOCELfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"DBOCELfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "lDBOCEL"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DBOCRdat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"DBOCRfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"DBOCRfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "lDBOCR"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DBOCL2dat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"L2file", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L2file", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "2"}], "]"}], "]"}], "+", 
          RowBox[{"L2file", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "3"}], "]"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "mupp", "*", 
          RowBox[{
           RowBox[{"L2file", "[", 
            RowBox[{"[", 
             RowBox[{"n", ",", "1"}], "]"}], "]"}], "^", "2"}]}], ")"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "lL2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MVIBdat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"MVIBfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"MVIBfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "lMVIB"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MROTdat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"MROTfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"MROTfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "lMROT"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RELdat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RELfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"alpha", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"RELfile", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "2"}], "]"}], "]"}], "+", 
          RowBox[{"RELfile", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "3"}], "]"}], "]"}], "-", 
          RowBox[{"RELfile", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "4"}], "]"}], "]"}], "+", 
          RowBox[{"RELfile", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "5"}], "]"}], "]"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "lREL"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZD1dat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RELfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"RELfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "3"}], "]"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "lREL"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2dat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RELfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"RELfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "4"}], "]"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"-", "Pi"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "lREL"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ASdat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ASfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"ASfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "lAS"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BLdat", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"BLfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"BLfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "lBL"}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.683276092303245*^9, 3.6832761710333014`*^9}, {
   3.683276572870528*^9, 3.683276578341935*^9}, {3.683339626084337*^9, 
   3.683339626298778*^9}, {3.683341873316324*^9, 3.683341895002829*^9}, {
   3.683341978283399*^9, 3.683341980538978*^9}, 3.683342035396137*^9, {
   3.68414304189464*^9, 3.68414304478725*^9}, {3.722109553491336*^9, 
   3.722109590602613*^9}, {3.722109877531895*^9, 3.722109988899674*^9}, {
   3.722110043011174*^9, 3.722110063773806*^9}, {3.722110398187314*^9, 
   3.722110400154112*^9}, {3.722397058489971*^9, 3.7223970831590443`*^9}, {
   3.726902790948921*^9, 3.7269027955358677`*^9}, {3.7269043228604*^9, 
   3.726904345565762*^9}, {3.726906412172894*^9, 3.72690641364389*^9}, {
   3.728323813239348*^9, 3.72832382838532*^9}, {3.728324182537871*^9, 
   3.728324187737108*^9}, {3.7328527964825687`*^9, 3.732852811066292*^9}, {
   3.749384748867379*^9, 3.749384813383903*^9}, {3.756539474254766*^9, 
   3.756539534382349*^9}, {3.756539607582078*^9, 3.756539645535549*^9}, {
   3.756542208838262*^9, 3.756542209071933*^9}, {3.7565424464465857`*^9, 
   3.756542446893462*^9}, {3.764410946298259*^9, 3.76441097764516*^9}, {
   3.764411742520286*^9, 3.764411742693362*^9}, {3.764411772873341*^9, 
   3.764411773186166*^9}, {3.76441240224708*^9, 3.764412402381991*^9}, {
   3.764412544034759*^9, 3.764412544335619*^9}, {3.7644624628106194`*^9, 
   3.764462462986163*^9}, {3.764462974068882*^9, 3.764462974468555*^9}, {
   3.764577808281484*^9, 3.764577831590105*^9}, {3.764578236046203*^9, 
   3.764578256277338*^9}, {3.764581798213488*^9, 3.764581812482674*^9}, {
   3.764581892267464*^9, 3.764581899566527*^9}, {3.788961633634158*^9, 
   3.788961657013402*^9}, {3.792729360022983*^9, 3.792729471808563*^9}, 
   3.79272956333948*^9, {3.792730218906546*^9, 3.792730252066291*^9}, {
   3.795605062941333*^9, 3.795605065372828*^9}, {3.795607485173288*^9, 
   3.7956075392503433`*^9}, {3.796218646687087*^9, 3.79621878199927*^9}, {
   3.796218959242896*^9, 3.796219004025392*^9}, {3.7962192836293097`*^9, 
   3.7962193585502453`*^9}, 3.7962245454830093`*^9, {3.796224720162513*^9, 
   3.796224724968729*^9}, {3.796282920430481*^9, 3.796282964619832*^9}, 
   3.796290222332972*^9, {3.796300170929336*^9, 3.79630018420262*^9}, {
   3.796304176251597*^9, 3.796304278153335*^9}, {3.796304682106898*^9, 
   3.79630469762647*^9}, {3.796576054803881*^9, 3.796576065087796*^9}, {
   3.796576206149122*^9, 3.796576207125695*^9}, {3.796576260001781*^9, 
   3.796576261403883*^9}, {3.796577143087808*^9, 3.796577168300968*^9}, {
   3.796577248728749*^9, 3.796577249972232*^9}, {3.796577722670869*^9, 
   3.796577722738859*^9}, {3.796577838716316*^9, 3.7965778395104513`*^9}, {
   3.796578449131371*^9, 3.796578456590879*^9}, {3.796578621363352*^9, 
   3.796578623791149*^9}, {3.796578759255398*^9, 3.796578770580302*^9}, {
   3.796580348008209*^9, 3.796580348537106*^9}, {3.79735021009229*^9, 
   3.797350214513052*^9}, {3.797409199642632*^9, 3.7974092061330853`*^9}, {
   3.79740934576173*^9, 3.797409355502214*^9}, {3.797409392125949*^9, 
   3.79740939236086*^9}, {3.797409639129209*^9, 3.797409641889611*^9}, {
   3.797410798504859*^9, 3.797410801248306*^9}, {3.797411203859597*^9, 
   3.797411204818724*^9}, {3.7993228048798447`*^9, 3.799322827838539*^9}, {
   3.799323122882103*^9, 3.799323123016527*^9}, {3.799323206360132*^9, 
   3.799323207233321*^9}, {3.799323692816123*^9, 3.79932369289089*^9}, {
   3.801155500931003*^9, 3.801155519635682*^9}, {3.801156460056836*^9, 
   3.801156460195221*^9}, 3.801156993506302*^9, {3.801723679452482*^9, 
   3.801723711770112*^9}, {3.945315589538056*^9, 3.9453156390893593`*^9}, {
   3.945315673577483*^9, 3.9453158888888807`*^9}, {3.945315919257543*^9, 
   3.945315934377017*^9}, {3.945316915447824*^9, 3.945316936566146*^9}, {
   3.945317660625471*^9, 3.9453176633581467`*^9}, {3.945317771287025*^9, 
   3.945317776325819*^9}, {3.945318455596458*^9, 3.945318468029354*^9}, {
   3.945319811347291*^9, 3.945319826514007*^9}, {3.945319861971236*^9, 
   3.945319864474266*^9}, {3.945320060234654*^9, 3.94532006190592*^9}, {
   3.945320233939071*^9, 3.945320395273396*^9}, {3.9453204945301313`*^9, 
   3.945320515785258*^9}, {3.945320614680822*^9, 3.945320620736844*^9}, {
   3.945320658288916*^9, 3.94532066808071*^9}, {3.945322867722123*^9, 
   3.945322914499961*^9}, {3.945324523595199*^9, 3.945324524466497*^9}, {
   3.945331893273027*^9, 3.945331895248724*^9}, 3.945332241696813*^9, 
   3.945333309847154*^9, {3.945333758070731*^9, 3.945333760933807*^9}, 
   3.945333802590085*^9, {3.945394900198153*^9, 3.945394907101448*^9}, {
   3.945395100607961*^9, 3.945395158472459*^9}, {3.945395243521589*^9, 
   3.945395243728888*^9}, {3.945395372690012*^9, 3.945395400528225*^9}, {
   3.945420111785908*^9, 3.945420112233348*^9}, {3.945420227513135*^9, 
   3.9454202305148573`*^9}, {3.945702591043539*^9, 3.945702611591557*^9}, 
   3.945702936274476*^9, {3.945704383914033*^9, 3.94570447444413*^9}, 
   3.945704551316947*^9, 3.945704585723225*^9, {3.945759198152281*^9, 
   3.945759198431933*^9}, {3.945759481593326*^9, 3.945759481784114*^9}, {
   3.945760994036818*^9, 3.945761010620393*^9}, {3.945761916019414*^9, 
   3.9457619885067472`*^9}, {3.94592559606494*^9, 3.9459255993383207`*^9}, {
   3.945925709881708*^9, 3.945925722538142*^9}, {3.945928505215073*^9, 
   3.945928553325049*^9}, {3.945932870040485*^9, 3.9459328703698387`*^9}, 
   3.946015595362568*^9, {3.946015871440093*^9, 3.946015872447144*^9}, 
   3.947559312270994*^9, {3.94877711333495*^9, 3.948777113691873*^9}, {
   3.956570844122169*^9, 3.95657084435961*^9}, {3.956570936696794*^9, 
   3.956570950751321*^9}, {3.956571000040335*^9, 3.956571003712159*^9}, {
   3.956571044527107*^9, 3.956571046071586*^9}, {3.956571856528716*^9, 
   3.956571883460437*^9}, {3.956634469973678*^9, 3.956634594795753*^9}, {
   3.956636034546489*^9, 3.95663604420255*^9}, {3.956636080761855*^9, 
   3.956636158041181*^9}, {3.956636288945393*^9, 3.956636300105427*^9}, {
   3.956636339938339*^9, 3.95663634571086*^9}, {3.956636862186075*^9, 
   3.956636985347997*^9}, {3.956637020599079*^9, 3.956637093701851*^9}, {
   3.9566371385744762`*^9, 3.956637180651392*^9}, {3.956637862615381*^9, 
   3.956637862851018*^9}, {3.956638381856707*^9, 3.956638513221161*^9}, {
   3.956638554108598*^9, 3.956638634026384*^9}, {3.956638699996731*^9, 
   3.956638777281995*^9}, {3.956639094105606*^9, 3.9566390962539797`*^9}, {
   3.956639695542763*^9, 3.9566397833641977`*^9}, 3.956641097502805*^9, {
   3.9566412518422413`*^9, 3.956641320490954*^9}, {3.956641365183092*^9, 
   3.956641422937228*^9}, {3.95664147562634*^9, 3.95664148955223*^9}, {
   3.956646003178589*^9, 3.956646190684532*^9}, {3.956646226591661*^9, 
   3.9566462456593037`*^9}, {3.956646290470594*^9, 3.956646366348452*^9}, {
   3.956650333462147*^9, 3.956650361985786*^9}, {3.956650397730435*^9, 
   3.956650397856474*^9}, {3.95665054628881*^9, 3.956650548236309*^9}, {
   3.957860682039654*^9, 3.957860689155818*^9}, {3.957860800199891*^9, 
   3.957860806806343*^9}, 3.957868952328823*^9, {3.959085682492589*^9, 
   3.959085698843812*^9}, {3.959085782179223*^9, 3.9590860413992157`*^9}, {
   3.959086085279828*^9, 3.959086133318857*^9}, {3.959086258763344*^9, 
   3.959086358179706*^9}, 3.959086414641459*^9, {3.9596122773028584`*^9, 
   3.95961228752678*^9}, {3.969009054843235*^9, 3.969009079274424*^9}, {
   3.969009234514492*^9, 3.9690092401264133`*^9}, {3.9690204293540688`*^9, 
   3.969020437897435*^9}, {3.969021569035693*^9, 3.969021576963195*^9}, {
   3.96902205030226*^9, 3.969022058180809*^9}, {3.969022478870537*^9, 
   3.9690224873673677`*^9}, {3.96909271784778*^9, 3.969092724863401*^9}, {
   3.9690959181631737`*^9, 3.969095952970071*^9}, {3.969096016905156*^9, 
   3.969096016943679*^9}, {3.974971830103828*^9, 3.9749718301728697`*^9}, {
   3.974973272357423*^9, 3.9749732757245617`*^9}, {3.974976147488634*^9, 
   3.9749761713429728`*^9}},
 CellLabel->
  "In[1751]:=",ExpressionUUID->"ab99e47f-b0a3-402f-8473-20171d3270e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Interpolating curves through the datasets (PES, DBOC, mvib, mrot)\
\>", "Subsection",
 CellChangeTimes->{
  3.682831030550581*^9, {3.79991803986451*^9, 3.799918040557464*^9}, {
   3.9291566643744926`*^9, 3.929156671061957*^9}, {3.929158684277287*^9, 
   3.929158685823337*^9}},ExpressionUUID->"60b5eabf-3266-46ab-9d06-\
bf5cc5204eb3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"mrot", ",", "mvib", ",", "pesbo", ",", "dboc"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pesbo", "=", 
    RowBox[{"Interpolation", "[", 
     RowBox[{"PESBOdat", ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
      RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dbocel", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"DBOCELdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dbocr", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"DBOCRdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dbocl2", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"DBOCL2dat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dboc", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"dbocel", "[", "x", "]"}], "+", 
    RowBox[{"dbocr", "[", "x", "]"}], "+", 
    RowBox[{"dbocl2", "[", "x", "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mvib", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"MVIBdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "6"}], ",", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mrot", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"MROTdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "6"}], ",", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.959086432873785*^9, 3.959086457001068*^9}, {
  3.974973845036562*^9, 3.974973866012233*^9}},
 CellLabel->
  "In[1762]:=",ExpressionUUID->"bde38bc6-4373-4058-89a3-7d49ca71e07e"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.945336448160292*^9, 3.945336451520238*^9}, {
  3.946015634223319*^9, 3.946015700479745*^9}, {3.947567409232031*^9, 
  3.947567432583707*^9}, {3.974973813151939*^9, 3.974973826856203*^9}},
 CellLabel->
  "In[1770]:=",ExpressionUUID->"0dd351c7-2034-4cf8-8538-a57e2c9b3093"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.94541747318091*^9, 3.945417473236978*^9}, {
   3.94653858791825*^9, 3.94653860846089*^9}, {3.94756745796839*^9, 
   3.94756749064769*^9}, {3.947567523633659*^9, 3.94756752568775*^9}, {
   3.947567583519639*^9, 3.94756758813557*^9}, 3.974973835855671*^9},
 CellLabel->
  "In[1771]:=",ExpressionUUID->"19d91443-8bcd-41cc-accd-a2f648cdbf1a"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.94533641910445*^9, 3.945336437648865*^9}, {
  3.959086506987083*^9, 3.959086537498481*^9}, {3.974973842470662*^9, 
  3.974973848251685*^9}},
 CellLabel->
  "In[1772]:=",ExpressionUUID->"c38a526e-cff8-4778-a1a7-819e14d80b3b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.682394907360175*^9, 3.682394937824139*^9}, {
   3.682395059904595*^9, 3.682395061936808*^9}, {3.682395182351934*^9, 
   3.682395282495244*^9}, {3.682401919749891*^9, 3.682401921732819*^9}, {
   3.682402130436162*^9, 3.682402191333867*^9}, {3.682407312517971*^9, 
   3.682407312817683*^9}, {3.682654392054443*^9, 3.682654424195496*^9}, 
   3.682672866588319*^9, {3.68284541635906*^9, 3.682845427691136*^9}, {
   3.683098098873645*^9, 3.683098101006535*^9}, {3.683098569529891*^9, 
   3.683098573857159*^9}, {3.683276256349839*^9, 3.683276257450742*^9}, {
   3.683346671736603*^9, 3.683346679448319*^9}, {3.683346904909589*^9, 
   3.68334691267365*^9}, {3.684121445990788*^9, 3.684121447895792*^9}, {
   3.684128017086956*^9, 3.684128032925068*^9}, {3.722110603660858*^9, 
   3.722110606214119*^9}, {3.722114348270998*^9, 3.722114350104123*^9}, {
   3.722114528424918*^9, 3.722114530460226*^9}, {3.722114652294462*^9, 
   3.722114663056773*^9}, {3.722114924247147*^9, 3.722114927788027*^9}, {
   3.72211576068388*^9, 3.72211576368232*^9}, {3.722115975894475*^9, 
   3.72211600654196*^9}, {3.722116044399353*^9, 3.722116061413497*^9}, {
   3.7221161336907797`*^9, 3.722116134711012*^9}, {3.722146465402409*^9, 
   3.722146557628372*^9}, 3.72214670717991*^9, {3.722146905214946*^9, 
   3.722146905341824*^9}, {3.722147103238165*^9, 3.72214710350948*^9}, {
   3.722147192772045*^9, 3.722147335567335*^9}, {3.722147397248959*^9, 
   3.72214741070785*^9}, {3.72214748359525*^9, 3.722147485045649*^9}, {
   3.722147541364076*^9, 3.722147541563842*^9}, {3.722147592731544*^9, 
   3.722147593082855*^9}, 3.722147653956475*^9, 3.722147716339611*^9, {
   3.722147800489877*^9, 3.722147801041066*^9}, {3.722148475789906*^9, 
   3.722148541604051*^9}, {3.722320778077422*^9, 3.722320799318794*^9}, {
   3.722397338223995*^9, 3.722397384442485*^9}, {3.722397456509119*^9, 
   3.722397478583912*^9}, {3.722587153078466*^9, 3.722587171442767*^9}, 
   3.722587802236793*^9, {3.722588338599335*^9, 3.722588350761049*^9}, {
   3.722588693780607*^9, 3.722588717180026*^9}, {3.722589022039093*^9, 
   3.722589066953517*^9}, {3.722589444824908*^9, 3.722589445587609*^9}, {
   3.7268287110710506`*^9, 3.726828711728448*^9}, {3.726828826685274*^9, 
   3.726828841158793*^9}, {3.726829229374454*^9, 3.726829259458126*^9}, 
   3.726829477661968*^9, {3.726906476372927*^9, 3.726906487422961*^9}, {
   3.726906637612019*^9, 3.726906645990222*^9}, {3.727081902081819*^9, 
   3.727081919728606*^9}, {3.727082022369443*^9, 3.727082022564442*^9}, {
   3.727082236863036*^9, 3.727082237057516*^9}, {3.727082514449818*^9, 
   3.727082524543125*^9}, {3.727082578631873*^9, 3.727082586180369*^9}, {
   3.72708273971842*^9, 3.72708275694234*^9}, {3.727084783007505*^9, 
   3.7270847988172445`*^9}, {3.727085155765346*^9, 3.727085193073433*^9}, {
   3.727085251889658*^9, 3.727085280313511*^9}, {3.727085347229151*^9, 
   3.727085347364043*^9}, {3.727086494028536*^9, 3.727086495936019*^9}, {
   3.727087592546443*^9, 3.727087592720376*^9}, {3.727201342180969*^9, 
   3.727201354037656*^9}, {3.727201537818183*^9, 3.727201617051303*^9}, {
   3.727201661864402*^9, 3.727201664708119*^9}, {3.727201695346512*^9, 
   3.727201788948991*^9}, {3.727201829114171*^9, 3.727201851494231*^9}, {
   3.727201887429405*^9, 3.7272019103102922`*^9}, {3.727201955110465*^9, 
   3.72720198386994*^9}, {3.7272024325255613`*^9, 3.727202476681768*^9}, {
   3.728323881207176*^9, 3.728323886788484*^9}, {3.728323920830665*^9, 
   3.728323922036504*^9}, {3.728324086871262*^9, 3.728324092976619*^9}, {
   3.728324201065127*^9, 3.728324215328689*^9}, {3.728727403129716*^9, 
   3.728727404866459*^9}, {3.728727480547946*^9, 3.728727486729838*^9}, {
   3.72872752972553*^9, 3.728727531577585*^9}, {3.73173541949811*^9, 
   3.731735421728005*^9}, {3.731751227119426*^9, 3.731751236584339*^9}, 
   3.731752628879874*^9, {3.7332556469380703`*^9, 3.733255647733452*^9}, {
   3.738665564291409*^9, 3.738665569523204*^9}, {3.738917533705633*^9, 
   3.738917535734118*^9}, {3.738917850279035*^9, 3.738917851179072*^9}, {
   3.738918646914681*^9, 3.7389186470048113`*^9}, {3.738918871556087*^9, 
   3.738918873358373*^9}, {3.738920792696797*^9, 3.738920794378562*^9}, {
   3.738921417221258*^9, 3.73892146335189*^9}, {3.738921715727585*^9, 
   3.738921754546632*^9}, {3.73979264681989*^9, 3.739792655629157*^9}, {
   3.740328834876775*^9, 3.740328848219393*^9}, {3.740328955545699*^9, 
   3.740328970278832*^9}, {3.740329056279047*^9, 3.740329061030184*^9}, {
   3.740329608084978*^9, 3.7403296237600613`*^9}, {3.74081412968636*^9, 
   3.74081413893399*^9}, {3.749384732919177*^9, 3.749384740225553*^9}, {
   3.74938483825474*^9, 3.74938485720938*^9}, {3.749384980810457*^9, 
   3.749385005674388*^9}, {3.749385394680045*^9, 3.749385395658388*^9}, {
   3.749385481565312*^9, 3.74938548491783*^9}, {3.7493859336865587`*^9, 
   3.749385934939998*^9}, {3.749386265564444*^9, 3.749386303802614*^9}, {
   3.750018079362448*^9, 3.7500180806241217`*^9}, {3.756539651178623*^9, 
   3.756539661812202*^9}, {3.756539723522807*^9, 3.75653972899116*^9}, {
   3.756540755062604*^9, 3.756540757450096*^9}, {3.756541278322068*^9, 
   3.756541281817018*^9}, {3.756541670961122*^9, 3.756541674860586*^9}, {
   3.764410969767612*^9, 3.764411003844721*^9}, {3.764411893052677*^9, 
   3.764411903002589*^9}, {3.76441255444134*^9, 3.764412560433732*^9}, {
   3.764578263696834*^9, 3.764578266342764*^9}, {3.785404045278648*^9, 
   3.785404045579718*^9}, {3.785412438933845*^9, 3.785412439977641*^9}, {
   3.785414192849326*^9, 3.785414194387856*^9}, {3.785414237140089*^9, 
   3.78541425287834*^9}, {3.785414293177277*^9, 3.785414311564916*^9}, {
   3.785414545186779*^9, 3.7854145742448483`*^9}, {3.788961661432535*^9, 
   3.788961665470591*^9}, {3.788962266021214*^9, 3.788962283701593*^9}, {
   3.788963675009493*^9, 3.788963678129011*^9}, {3.789117671665704*^9, 
   3.789117697475778*^9}, {3.792729352514618*^9, 3.792729354914422*^9}, {
   3.792729576648223*^9, 3.79272957756524*^9}, {3.792730258353591*^9, 
   3.7927302737064*^9}, {3.7944744939718313`*^9, 3.794474500601061*^9}, {
   3.795605087471459*^9, 3.795605100309304*^9}, {3.796221869815568*^9, 
   3.796221877213217*^9}, {3.796233008591241*^9, 3.796233009625795*^9}, {
   3.796575972283312*^9, 3.7965759750980587`*^9}, {3.796576514227265*^9, 
   3.796576515982436*^9}, {3.799323127212762*^9, 3.799323130849253*^9}, {
   3.799324066879183*^9, 3.7993240696782713`*^9}, {3.799325903017902*^9, 
   3.799325906824275*^9}, {3.799326391732161*^9, 3.799326393241126*^9}, {
   3.799326471628687*^9, 3.799326472403115*^9}, {3.799329271409029*^9, 
   3.799329273082543*^9}, {3.799329490733808*^9, 3.79932949899327*^9}, {
   3.799908054665619*^9, 3.799908057244057*^9}, {3.799915408511215*^9, 
   3.799915411407016*^9}, {3.801755268929533*^9, 3.8017552774868517`*^9}, {
   3.801834945491416*^9, 3.8018349465228047`*^9}, {3.801837436475164*^9, 
   3.801837437245533*^9}, {3.945315900688759*^9, 3.945315905008481*^9}, {
   3.945319847738014*^9, 3.945319904146457*^9}, {3.945319934954068*^9, 
   3.945319956427041*^9}, {3.945320034065459*^9, 3.945320081241637*^9}, {
   3.9453322493123*^9, 3.945332250295621*^9}, {3.94533633715375*^9, 
   3.94533635206462*^9}, {3.945336407826326*^9, 3.945336411192386*^9}, {
   3.945395147824027*^9, 3.9453951907999353`*^9}, {3.945395420848353*^9, 
   3.945395425647831*^9}, {3.945702556956962*^9, 3.945702566243205*^9}, {
   3.945703880955302*^9, 3.945703897445345*^9}, {3.945705932774637*^9, 
   3.945705932974512*^9}, {3.945925754397722*^9, 3.945925757377359*^9}, 
   3.9749738699103003`*^9},
 CellLabel->
  "In[1773]:=",ExpressionUUID->"b319facf-1d7f-46ac-b56d-9b680533f37b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Leading-order relativistic and QED corrections, higher-order QED and finite \
nuclear size effects\
\>", "Subsection",
 CellChangeTimes->{{3.796219025276497*^9, 3.796219037057349*^9}, {
  3.796219373656957*^9, 3.7962193754673853`*^9}, {3.9453201217047243`*^9, 
  3.9453201319766283`*^9}, {3.974973960178228*^9, 
  3.9749739731379147`*^9}},ExpressionUUID->"4d9bbfd2-1279-432a-9b6f-\
f42bcf56ed01"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"relcorr", "=", 
    RowBox[{"Interpolation", "[", 
     RowBox[{"RELdat", ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "4"}], ",", 
      RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nrBL", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"BLdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZdiA", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"ZD1dat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dij", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"D2dat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"as", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"ASdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"lqedcorr", "[", "x_", "]"}], "=", 
    RowBox[{
     RowBox[{"+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"4", "/", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", 
            RowBox[{"Log", "[", "alpha", "]"}]}], "-", 
           RowBox[{"nrBL", "[", "x", "]"}], "+", 
           RowBox[{"19", "/", "30"}]}], ")"}], "*", 
         RowBox[{"ZdiA", "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"164.", "/", "15."}], "+", 
           RowBox[{
            RowBox[{"14.", "/", "3."}], "*", 
            RowBox[{"Log", "[", "alpha", "]"}]}]}], ")"}], "*", 
         RowBox[{"dij", "[", "x", "]"}]}], "-", 
        RowBox[{
         RowBox[{"7.", "/", 
          RowBox[{"(", 
           RowBox[{"6.", "*", "Pi"}], ")"}]}], "*", 
         RowBox[{"as", "[", "x", "]"}]}]}], ")"}]}], "*", 
     RowBox[{"alpha", "^", "3"}]}]}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hradcorr", "[", "x_", "]"}], "=", 
    RowBox[{"Pi", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"427", "/", "96"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"Znuc", "*", 
       RowBox[{"ZdiA", "[", "x", "]"}]}], ")"}], "*", 
     RowBox[{"alpha", "^", "4"}]}]}], " ", ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhe", "=", 
   RowBox[{"Rnuc", "/", "lambdabar"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fnuc", "[", "x_", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"Pi", "/", "3"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{"(", "alpha", ")"}], "^", "2"}], "*", 
     RowBox[{"ZdiA", "[", "x", "]"}], "*", 
     RowBox[{"rhe", "^", "2"}]}]}], " ", ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.945320137059886*^9, 3.94532015444098*^9}, {
  3.945320195881994*^9, 3.945320226266161*^9}, {3.945320405097596*^9, 
  3.945320406520717*^9}, {3.945336388953345*^9, 3.945336397208319*^9}, {
  3.974973885758737*^9, 3.9749739121292343`*^9}, {3.9749739806581917`*^9, 
  3.9749740022982883`*^9}},
 CellLabel->
  "In[1774]:=",ExpressionUUID->"20cadbeb-3a20-4b8e-b44f-62fdf0589a16"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.796219376391067*^9, 3.796219565827034*^9}, {
   3.79621964703158*^9, 3.796219698247638*^9}, {3.796219732069737*^9, 
   3.796219803042082*^9}, {3.7962198415221853`*^9, 3.796220158852814*^9}, {
   3.796220853580284*^9, 3.796220858270595*^9}, {3.796224580123921*^9, 
   3.796224643953034*^9}, {3.796232729600249*^9, 3.7962327402788143`*^9}, {
   3.796283042059514*^9, 3.79628311462389*^9}, {3.796291515459167*^9, 
   3.79629151575133*^9}, {3.796291746409587*^9, 3.796291746616794*^9}, {
   3.7962919095168962`*^9, 3.796291909770678*^9}, {3.796291951037687*^9, 
   3.796291951192143*^9}, {3.796291989057996*^9, 3.796291996648405*^9}, {
   3.7962968807677794`*^9, 3.796296908711471*^9}, {3.796297231062333*^9, 
   3.796297234134223*^9}, 3.796298847255821*^9, {3.7962989523544617`*^9, 
   3.796298966417579*^9}, {3.796300890074218*^9, 3.796300906286755*^9}, {
   3.796300995905332*^9, 3.796301013428499*^9}, {3.796304286046776*^9, 
   3.796304327033119*^9}, {3.799329282991197*^9, 3.799329283062776*^9}, {
   3.7993295031520042`*^9, 3.79932950333825*^9}, {3.79990806086887*^9, 
   3.7999080609408407`*^9}, {3.7999154044383717`*^9, 3.79991540452481*^9}, {
   3.945320437416977*^9, 3.9453204422807617`*^9}, {3.945320489713916*^9, 
   3.945320489874091*^9}, {3.945320675880179*^9, 3.945320678584358*^9}, {
   3.945320773803077*^9, 3.945320809639991*^9}, {3.945320997064919*^9, 
   3.945321000201145*^9}, {3.9453229208073072`*^9, 3.945322922052847*^9}, 
   3.974973895212669*^9},
 CellLabel->
  "In[1783]:=",ExpressionUUID->"726f0b8c-2214-4b35-be0d-f3632c145403"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.945324498787906*^9, 3.945324516145363*^9}, {
   3.9460245834414454`*^9, 3.946024595523778*^9}, 3.974973900822456*^9},
 CellLabel->
  "In[1784]:=",ExpressionUUID->"74f5536f-67bf-452a-aed2-3d911671d408"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.796220785983378*^9, 3.796220985311139*^9}, {
   3.7962210439893913`*^9, 3.7962210975560493`*^9}, {3.796221128012299*^9, 
   3.7962211453133917`*^9}, {3.796221219612115*^9, 3.7962212675864353`*^9}, {
   3.796221547793*^9, 3.7962215487733727`*^9}, {3.796221597068014*^9, 
   3.796221598351488*^9}, {3.7962217954778337`*^9, 3.7962218255570927`*^9}, {
   3.796222467971889*^9, 3.796222469311808*^9}, {3.796222635024254*^9, 
   3.796222635791418*^9}, {3.7962244993726387`*^9, 3.79622450082054*^9}, {
   3.796224751703927*^9, 3.796224761463811*^9}, {3.796224928848633*^9, 
   3.796224936007271*^9}, {3.796232658980237*^9, 3.79623266477947*^9}, {
   3.796234659096912*^9, 3.796234661490361*^9}, {3.7962347083940783`*^9, 
   3.796234711185131*^9}, {3.796283032607726*^9, 3.796283034221209*^9}, {
   3.796283129162506*^9, 3.796283142255673*^9}, {3.796298867045187*^9, 
   3.796298907933874*^9}, {3.7963002538144207`*^9, 3.79630030221987*^9}, {
   3.7963009500997877`*^9, 3.796300954764015*^9}, {3.79630431638662*^9, 
   3.796304361823793*^9}, {3.796304725437501*^9, 3.796304728560492*^9}, {
   3.796306798810174*^9, 3.796306798959017*^9}, {3.796576023556321*^9, 
   3.7965760238132772`*^9}, {3.796577067462254*^9, 3.796577072797407*^9}, {
   3.796577342821589*^9, 3.796577345180263*^9}, {3.7965783657791843`*^9, 
   3.796578368285627*^9}, {3.7973501815854692`*^9, 3.797350182362029*^9}, {
   3.797350563179841*^9, 3.797350596933907*^9}, {3.797350695558461*^9, 
   3.7973507006990356`*^9}, {3.7973514457221537`*^9, 3.797351445923669*^9}, {
   3.7973526940298643`*^9, 3.797352696243376*^9}, {3.799326382087391*^9, 
   3.799326386634791*^9}, {3.799329277241951*^9, 3.799329280828843*^9}, {
   3.799329507255097*^9, 3.799329510424755*^9}, {3.7999080665185633`*^9, 
   3.799908069965879*^9}, {3.7999153964918547`*^9, 3.799915399310789*^9}, {
   3.8011559508661823`*^9, 3.8011559512292356`*^9}, {3.945320461104813*^9, 
   3.945320488641335*^9}, {3.945320715186553*^9, 3.945320801608326*^9}, {
   3.9453209275290203`*^9, 3.945320927904028*^9}, {3.945320964280987*^9, 
   3.945320982440053*^9}, {3.945321021840415*^9, 3.9453210578903933`*^9}, {
   3.945321631911471*^9, 3.9453216686390533`*^9}, {3.945322933942425*^9, 
   3.945322964229042*^9}, {3.945334019917918*^9, 3.945334020308795*^9}, {
   3.945335437834084*^9, 3.945335461842626*^9}, {3.945336505401825*^9, 
   3.945336523249527*^9}, {3.946024470812482*^9, 3.946024477842691*^9}, {
   3.946377436694161*^9, 3.946377438868878*^9}, {3.946518354210988*^9, 
   3.946518370522944*^9}, {3.946518484243125*^9, 3.9465184914104*^9}, {
   3.946518592234803*^9, 3.946518594057788*^9}, {3.9465386293339777`*^9, 
   3.946538629468707*^9}, {3.946606105055132*^9, 3.946606108103442*^9}, {
   3.946708970380828*^9, 3.946708970596184*^9}, 3.9596122987248163`*^9, {
   3.974973908334338*^9, 3.97497394793681*^9}},
 CellLabel->
  "In[1785]:=",ExpressionUUID->"9de2fe57-2c20-4c2e-9796-34060b54cf6f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.969093137232152*^9, 3.9690931570060368`*^9}, {
   3.969093223384454*^9, 3.969093240557365*^9}, 3.9690932758001127`*^9, {
   3.969093717690877*^9, 3.9690937203148613`*^9}, {3.974973978627048*^9, 
   3.974973996777873*^9}},
 CellLabel->
  "In[1786]:=",ExpressionUUID->"721259a9-75f5-4dd9-a6dc-735b1e5f9095"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.97497399408477*^9},
 CellLabel->
  "In[1787]:=",ExpressionUUID->"e234fc20-93bd-4657-9c31-48773bc2f045"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.948777167107408*^9, 3.948777172372742*^9}, 
   3.974974007476863*^9, {3.974974052721931*^9, 3.974974101832593*^9}},
 CellLabel->
  "In[1788]:=",ExpressionUUID->"55034b3e-aea8-404a-b5fc-06a7422ea3bb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "corrected", " ", "PEC"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"pesrot", "[", 
      RowBox[{"x_", ",", "J_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"pesbo", "[", "x", "]"}], "+", 
      RowBox[{"dboc", "[", "x", "]"}], "+", 
      RowBox[{"J", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"J", "+", "1"}], ")"}], "/", 
        RowBox[{"x", "^", "2"}]}], "*", 
       RowBox[{"1.", "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "mupp"}], ")"}]}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"mrot", "[", "x", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "*", "mupp"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"relcorr", "[", "x", "]"}], "+", 
      RowBox[{"lqedcorr", "[", "x", "]"}], "+", 
      RowBox[{"hradcorr", "[", "x", "]"}], "+", 
      RowBox[{"fnuc", "[", "x", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"J0", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Off", "[", 
     RowBox[{"FindMinimum", "::", "precw"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Off", "[", 
     RowBox[{"FindMaximum", "::", "precw"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "minimum", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pesrot", "[", 
        RowBox[{"x", ",", "J0"}], "]"}], ",", 
       RowBox[{
       "1.0000000000000000", "\[LessEqual]", "x", "\[LessEqual]", 
        "3.0000000000000000"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "14"}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "9"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "9"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "9"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "barrier", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pesrot", "[", 
        RowBox[{"x", ",", "J0"}], "]"}], ",", 
       RowBox[{
       "3.0000000000000000", "\[LessEqual]", "x", "\[LessEqual]", 
        "8.0000000000000000"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "14"}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "9"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "9"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "9"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"second", " ", "well"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pesrot", "[", 
        RowBox[{"x", ",", "J0"}], "]"}], ",", 
       RowBox[{
       "10.0000000000000000", "\[LessEqual]", "x", "\[LessEqual]", 
        "13.0000000000000000"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "14"}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "9"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "9"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "9"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\"\<dissociation\>\"", " ", "limit"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"DecimalForm", "[", 
    RowBox[{
     RowBox[{"pesrot", "[", 
      RowBox[{"100.0", ",", "J0"}], "]"}], ",", "15"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.959261794095823*^9, 3.959261841533593*^9}, {
   3.959261920560525*^9, 3.959261965324425*^9}, {3.959262151321243*^9, 
   3.959262184016213*^9}, {3.959349043250629*^9, 3.9593490434080477`*^9}, {
   3.959349083159499*^9, 3.959349262813418*^9}, {3.959349521365963*^9, 
   3.9593495225796623`*^9}, {3.969009638413622*^9, 3.969009646188426*^9}, {
   3.9690097601811647`*^9, 3.969009762737666*^9}, {3.969010308974683*^9, 
   3.969010311280642*^9}, {3.9690103992456017`*^9, 3.969010402971236*^9}, {
   3.969014651406396*^9, 3.969014660013031*^9}, {3.969014802413209*^9, 
   3.969014804531727*^9}, {3.969014927357354*^9, 3.969014931026059*^9}, {
   3.969092628034484*^9, 3.969092669622998*^9}, {3.969092880799691*^9, 
   3.969092883038146*^9}, {3.969096026820713*^9, 3.969096030945429*^9}, 
   3.96909695944622*^9, {3.96909731701444*^9, 3.969097319738546*^9}, {
   3.969097362506997*^9, 3.969097362736705*^9}, {3.96909780792701*^9, 
   3.9690978147409554`*^9}, {3.9690978641019087`*^9, 3.969097866956352*^9}, {
   3.9690981522729053`*^9, 3.96909821477667*^9}, {3.969098335569043*^9, 
   3.9690983386072598`*^9}, 3.969099891925832*^9, {3.969103369360285*^9, 
   3.9691033730459137`*^9}, {3.969103487167006*^9, 3.969103489140823*^9}, {
   3.969257421173505*^9, 3.9692574249165907`*^9}, {3.974974127866696*^9, 
   3.974974136680657*^9}},
 CellLabel->
  "In[1789]:=",ExpressionUUID->"7875eda4-3836-4a7e-8640-915df0eaecf0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "5.1506626695752325933`9."}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", "1.9756415996011862379`9."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.959261973086793*^9, 3.959262187162278*^9, 3.959262252627335*^9, 
   3.959262659550853*^9, 3.959262728896843*^9, 3.959262788623912*^9, 
   3.959262847532701*^9, 3.959262897937065*^9, 3.959263039467688*^9, 
   3.9592632585092*^9, 3.959263507674529*^9, 3.9592635860623913`*^9, 
   3.959264667849334*^9, 3.959264817344018*^9, 3.95926493846655*^9, 
   3.959265083085033*^9, 3.959265395113496*^9, 3.959265867959656*^9, 
   3.959265925640049*^9, 3.9592661501838074`*^9, 3.95926623389769*^9, 
   3.9592664106852703`*^9, 3.959267216694848*^9, 3.9592673728072*^9, 
   3.9592675471084337`*^9, 3.959267662467217*^9, 3.9592677823090754`*^9, 
   3.959267881895268*^9, 3.959267998909884*^9, 3.9592681340357027`*^9, 
   3.959268371558086*^9, 3.959268440115038*^9, 3.959268513741696*^9, 
   3.959268581430896*^9, 3.95926866550953*^9, 3.959268750323019*^9, 
   3.9592688119385633`*^9, 3.959268886613605*^9, 3.95926896778511*^9, 
   3.959269307689735*^9, 3.959269443667861*^9, 3.9592697610319767`*^9, 
   3.959269857243164*^9, 3.9592699341836576`*^9, 3.959340161503528*^9, 
   3.9593490445403748`*^9, {3.959349083928947*^9, 3.9593492640937366`*^9}, 
   3.959349524933893*^9, 3.9689954718893833`*^9, 3.969009088533633*^9, 
   3.9690092444955473`*^9, 3.969009651691862*^9, 3.969009767299116*^9, 
   3.969010342181539*^9, 3.9690104090877323`*^9, 3.969014669257531*^9, 
   3.969014808671002*^9, 3.969014934189866*^9, 3.969018633211853*^9, 
   3.9690203026987*^9, 3.969020442424371*^9, 3.969020889404763*^9, 
   3.969021403376045*^9, 3.96902158046905*^9, 3.969021647136703*^9, 
   3.9690219804788303`*^9, 3.969022062255579*^9, 3.969022352591662*^9, 
   3.9690224237743187`*^9, 3.969022490509307*^9, 3.9690225586221523`*^9, 
   3.9690925793170853`*^9, {3.969092640168872*^9, 3.96909267014168*^9}, 
   3.969092732293686*^9, 3.969092778312839*^9, 3.969092895701*^9, 
   3.969096035075654*^9, 3.969097323082678*^9, 3.969097363343659*^9, 
   3.969097815732212*^9, 3.969097869337496*^9, 3.96909821553439*^9, 
   3.969098355373851*^9, 3.96909919655375*^9, 3.969099552166534*^9, 
   3.969099914565775*^9, 3.969099995136531*^9, 3.9691001136451397`*^9, 
   3.969100187400587*^9, 3.9691002599399347`*^9, 3.9691003273226347`*^9, 
   3.9691003979995403`*^9, 3.969100483595418*^9, 3.969100565126198*^9, 
   3.969100640163703*^9, 3.9691007406839323`*^9, 3.9691008481384087`*^9, 
   3.969100943449491*^9, 3.9691011730223503`*^9, 3.969101256225627*^9, 
   3.969101350874905*^9, 3.9691014230947638`*^9, 3.9691014913345823`*^9, 
   3.9691015628211737`*^9, 3.969101635443287*^9, 3.969101718812175*^9, 
   3.96910181575424*^9, 3.969101900541214*^9, 3.969102678590626*^9, 
   3.969103377076273*^9, 3.969103491936713*^9, 3.974971238786703*^9, 
   3.974971431828764*^9, 3.97497151425781*^9, 3.974971676664586*^9, 
   3.974973025203293*^9, 3.974974150153495*^9, 3.974974498307465*^9, 
   3.974976176808942*^9, 3.974976280575637*^9, 3.974978487999902*^9},
 CellLabel->
  "Out[1793]=",ExpressionUUID->"bb14c585-3283-4747-9cc0-cb5f0cf44690"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "5.0761157604402959765`9."}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", "5.136283730119655111`9."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.959261973086793*^9, 3.959262187162278*^9, 3.959262252627335*^9, 
   3.959262659550853*^9, 3.959262728896843*^9, 3.959262788623912*^9, 
   3.959262847532701*^9, 3.959262897937065*^9, 3.959263039467688*^9, 
   3.9592632585092*^9, 3.959263507674529*^9, 3.9592635860623913`*^9, 
   3.959264667849334*^9, 3.959264817344018*^9, 3.95926493846655*^9, 
   3.959265083085033*^9, 3.959265395113496*^9, 3.959265867959656*^9, 
   3.959265925640049*^9, 3.9592661501838074`*^9, 3.95926623389769*^9, 
   3.9592664106852703`*^9, 3.959267216694848*^9, 3.9592673728072*^9, 
   3.9592675471084337`*^9, 3.959267662467217*^9, 3.9592677823090754`*^9, 
   3.959267881895268*^9, 3.959267998909884*^9, 3.9592681340357027`*^9, 
   3.959268371558086*^9, 3.959268440115038*^9, 3.959268513741696*^9, 
   3.959268581430896*^9, 3.95926866550953*^9, 3.959268750323019*^9, 
   3.9592688119385633`*^9, 3.959268886613605*^9, 3.95926896778511*^9, 
   3.959269307689735*^9, 3.959269443667861*^9, 3.9592697610319767`*^9, 
   3.959269857243164*^9, 3.9592699341836576`*^9, 3.959340161503528*^9, 
   3.9593490445403748`*^9, {3.959349083928947*^9, 3.9593492640937366`*^9}, 
   3.959349524933893*^9, 3.9689954718893833`*^9, 3.969009088533633*^9, 
   3.9690092444955473`*^9, 3.969009651691862*^9, 3.969009767299116*^9, 
   3.969010342181539*^9, 3.9690104090877323`*^9, 3.969014669257531*^9, 
   3.969014808671002*^9, 3.969014934189866*^9, 3.969018633211853*^9, 
   3.9690203026987*^9, 3.969020442424371*^9, 3.969020889404763*^9, 
   3.969021403376045*^9, 3.96902158046905*^9, 3.969021647136703*^9, 
   3.9690219804788303`*^9, 3.969022062255579*^9, 3.969022352591662*^9, 
   3.9690224237743187`*^9, 3.969022490509307*^9, 3.9690225586221523`*^9, 
   3.9690925793170853`*^9, {3.969092640168872*^9, 3.96909267014168*^9}, 
   3.969092732293686*^9, 3.969092778312839*^9, 3.969092895701*^9, 
   3.969096035075654*^9, 3.969097323082678*^9, 3.969097363343659*^9, 
   3.969097815732212*^9, 3.969097869337496*^9, 3.96909821553439*^9, 
   3.969098355373851*^9, 3.96909919655375*^9, 3.969099552166534*^9, 
   3.969099914565775*^9, 3.969099995136531*^9, 3.9691001136451397`*^9, 
   3.969100187400587*^9, 3.9691002599399347`*^9, 3.9691003273226347`*^9, 
   3.9691003979995403`*^9, 3.969100483595418*^9, 3.969100565126198*^9, 
   3.969100640163703*^9, 3.9691007406839323`*^9, 3.9691008481384087`*^9, 
   3.969100943449491*^9, 3.9691011730223503`*^9, 3.969101256225627*^9, 
   3.969101350874905*^9, 3.9691014230947638`*^9, 3.9691014913345823`*^9, 
   3.9691015628211737`*^9, 3.969101635443287*^9, 3.969101718812175*^9, 
   3.96910181575424*^9, 3.969101900541214*^9, 3.969102678590626*^9, 
   3.969103377076273*^9, 3.969103491936713*^9, 3.974971238786703*^9, 
   3.974971431828764*^9, 3.97497151425781*^9, 3.974971676664586*^9, 
   3.974973025203293*^9, 3.974974150153495*^9, 3.974974498307465*^9, 
   3.974976176808942*^9, 3.974976280575637*^9, 3.974978488042902*^9},
 CellLabel->
  "Out[1794]=",ExpressionUUID->"e422b0ce-d5a6-4310-9f26-b6519f2e7447"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "5.0784200897789551014`9."}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", "12.449631139134215374`9."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.959261973086793*^9, 3.959262187162278*^9, 3.959262252627335*^9, 
   3.959262659550853*^9, 3.959262728896843*^9, 3.959262788623912*^9, 
   3.959262847532701*^9, 3.959262897937065*^9, 3.959263039467688*^9, 
   3.9592632585092*^9, 3.959263507674529*^9, 3.9592635860623913`*^9, 
   3.959264667849334*^9, 3.959264817344018*^9, 3.95926493846655*^9, 
   3.959265083085033*^9, 3.959265395113496*^9, 3.959265867959656*^9, 
   3.959265925640049*^9, 3.9592661501838074`*^9, 3.95926623389769*^9, 
   3.9592664106852703`*^9, 3.959267216694848*^9, 3.9592673728072*^9, 
   3.9592675471084337`*^9, 3.959267662467217*^9, 3.9592677823090754`*^9, 
   3.959267881895268*^9, 3.959267998909884*^9, 3.9592681340357027`*^9, 
   3.959268371558086*^9, 3.959268440115038*^9, 3.959268513741696*^9, 
   3.959268581430896*^9, 3.95926866550953*^9, 3.959268750323019*^9, 
   3.9592688119385633`*^9, 3.959268886613605*^9, 3.95926896778511*^9, 
   3.959269307689735*^9, 3.959269443667861*^9, 3.9592697610319767`*^9, 
   3.959269857243164*^9, 3.9592699341836576`*^9, 3.959340161503528*^9, 
   3.9593490445403748`*^9, {3.959349083928947*^9, 3.9593492640937366`*^9}, 
   3.959349524933893*^9, 3.9689954718893833`*^9, 3.969009088533633*^9, 
   3.9690092444955473`*^9, 3.969009651691862*^9, 3.969009767299116*^9, 
   3.969010342181539*^9, 3.9690104090877323`*^9, 3.969014669257531*^9, 
   3.969014808671002*^9, 3.969014934189866*^9, 3.969018633211853*^9, 
   3.9690203026987*^9, 3.969020442424371*^9, 3.969020889404763*^9, 
   3.969021403376045*^9, 3.96902158046905*^9, 3.969021647136703*^9, 
   3.9690219804788303`*^9, 3.969022062255579*^9, 3.969022352591662*^9, 
   3.9690224237743187`*^9, 3.969022490509307*^9, 3.9690225586221523`*^9, 
   3.9690925793170853`*^9, {3.969092640168872*^9, 3.96909267014168*^9}, 
   3.969092732293686*^9, 3.969092778312839*^9, 3.969092895701*^9, 
   3.969096035075654*^9, 3.969097323082678*^9, 3.969097363343659*^9, 
   3.969097815732212*^9, 3.969097869337496*^9, 3.96909821553439*^9, 
   3.969098355373851*^9, 3.96909919655375*^9, 3.969099552166534*^9, 
   3.969099914565775*^9, 3.969099995136531*^9, 3.9691001136451397`*^9, 
   3.969100187400587*^9, 3.9691002599399347`*^9, 3.9691003273226347`*^9, 
   3.9691003979995403`*^9, 3.969100483595418*^9, 3.969100565126198*^9, 
   3.969100640163703*^9, 3.9691007406839323`*^9, 3.9691008481384087`*^9, 
   3.969100943449491*^9, 3.9691011730223503`*^9, 3.969101256225627*^9, 
   3.969101350874905*^9, 3.9691014230947638`*^9, 3.9691014913345823`*^9, 
   3.9691015628211737`*^9, 3.969101635443287*^9, 3.969101718812175*^9, 
   3.96910181575424*^9, 3.969101900541214*^9, 3.969102678590626*^9, 
   3.969103377076273*^9, 3.969103491936713*^9, 3.974971238786703*^9, 
   3.974971431828764*^9, 3.97497151425781*^9, 3.974971676664586*^9, 
   3.974973025203293*^9, 3.974974150153495*^9, 3.974974498307465*^9, 
   3.974976176808942*^9, 3.974976280575637*^9, 3.974978488073934*^9},
 CellLabel->
  "Out[1795]=",ExpressionUUID->"30eaf945-bfd1-432a-b54f-d2f899729aa9"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"-5.07841398194958\"\>",
    ShowStringCharacters->False],
   -5.078413981949577,
   AutoDelete->True],
  DecimalForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.959261973086793*^9, 3.959262187162278*^9, 3.959262252627335*^9, 
   3.959262659550853*^9, 3.959262728896843*^9, 3.959262788623912*^9, 
   3.959262847532701*^9, 3.959262897937065*^9, 3.959263039467688*^9, 
   3.9592632585092*^9, 3.959263507674529*^9, 3.9592635860623913`*^9, 
   3.959264667849334*^9, 3.959264817344018*^9, 3.95926493846655*^9, 
   3.959265083085033*^9, 3.959265395113496*^9, 3.959265867959656*^9, 
   3.959265925640049*^9, 3.9592661501838074`*^9, 3.95926623389769*^9, 
   3.9592664106852703`*^9, 3.959267216694848*^9, 3.9592673728072*^9, 
   3.9592675471084337`*^9, 3.959267662467217*^9, 3.9592677823090754`*^9, 
   3.959267881895268*^9, 3.959267998909884*^9, 3.9592681340357027`*^9, 
   3.959268371558086*^9, 3.959268440115038*^9, 3.959268513741696*^9, 
   3.959268581430896*^9, 3.95926866550953*^9, 3.959268750323019*^9, 
   3.9592688119385633`*^9, 3.959268886613605*^9, 3.95926896778511*^9, 
   3.959269307689735*^9, 3.959269443667861*^9, 3.9592697610319767`*^9, 
   3.959269857243164*^9, 3.9592699341836576`*^9, 3.959340161503528*^9, 
   3.9593490445403748`*^9, {3.959349083928947*^9, 3.9593492640937366`*^9}, 
   3.959349524933893*^9, 3.9689954718893833`*^9, 3.969009088533633*^9, 
   3.9690092444955473`*^9, 3.969009651691862*^9, 3.969009767299116*^9, 
   3.969010342181539*^9, 3.9690104090877323`*^9, 3.969014669257531*^9, 
   3.969014808671002*^9, 3.969014934189866*^9, 3.969018633211853*^9, 
   3.9690203026987*^9, 3.969020442424371*^9, 3.969020889404763*^9, 
   3.969021403376045*^9, 3.96902158046905*^9, 3.969021647136703*^9, 
   3.9690219804788303`*^9, 3.969022062255579*^9, 3.969022352591662*^9, 
   3.9690224237743187`*^9, 3.969022490509307*^9, 3.9690225586221523`*^9, 
   3.9690925793170853`*^9, {3.969092640168872*^9, 3.96909267014168*^9}, 
   3.969092732293686*^9, 3.969092778312839*^9, 3.969092895701*^9, 
   3.969096035075654*^9, 3.969097323082678*^9, 3.969097363343659*^9, 
   3.969097815732212*^9, 3.969097869337496*^9, 3.96909821553439*^9, 
   3.969098355373851*^9, 3.96909919655375*^9, 3.969099552166534*^9, 
   3.969099914565775*^9, 3.969099995136531*^9, 3.9691001136451397`*^9, 
   3.969100187400587*^9, 3.9691002599399347`*^9, 3.9691003273226347`*^9, 
   3.9691003979995403`*^9, 3.969100483595418*^9, 3.969100565126198*^9, 
   3.969100640163703*^9, 3.9691007406839323`*^9, 3.9691008481384087`*^9, 
   3.969100943449491*^9, 3.9691011730223503`*^9, 3.969101256225627*^9, 
   3.969101350874905*^9, 3.9691014230947638`*^9, 3.9691014913345823`*^9, 
   3.9691015628211737`*^9, 3.969101635443287*^9, 3.969101718812175*^9, 
   3.96910181575424*^9, 3.969101900541214*^9, 3.969102678590626*^9, 
   3.969103377076273*^9, 3.969103491936713*^9, 3.974971238786703*^9, 
   3.974971431828764*^9, 3.97497151425781*^9, 3.974971676664586*^9, 
   3.974973025203293*^9, 3.974974150153495*^9, 3.974974498307465*^9, 
   3.974976176808942*^9, 3.974976280575637*^9, 3.974978488075007*^9},
 CellLabel->
  "Out[1796]//DecimalForm=",ExpressionUUID->"d970116c-fd77-4c9e-8c05-\
c9be4ea6b639"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.969097889026032*^9, 3.969097917750483*^9}, {
   3.969098096031664*^9, 3.96909809622863*^9}, 3.969098144583335*^9, 
   3.9690982067504597`*^9, 3.969098245372532*^9, {3.969098345925*^9, 
   3.9690983490526953`*^9}},
 CellLabel->
  "In[1797]:=",ExpressionUUID->"f03d1106-a364-4034-8850-5b79c04165ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\

Variational solution of the rovibrational problem\
\>", "Section",
 CellChangeTimes->{{3.682406151902559*^9, 3.682406171443014*^9}, {
  3.9592617636938868`*^9, 
  3.959261773860072*^9}},ExpressionUUID->"a8d2d175-08fe-4d7c-bda7-\
b6da8412d797"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.947062594959805*^9, 3.947062601440632*^9}, 
   3.948777818459265*^9, 3.974974162098947*^9},
 CellLabel->
  "In[1798]:=",ExpressionUUID->"b758d800-d39f-410f-a781-4f015aa9074f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.945767315654758*^9, 3.945767358702199*^9}, {
   3.945838846419688*^9, 3.945838856043745*^9}, 3.946024667218439*^9, {
   3.959089815146908*^9, 3.959089834634194*^9}, {3.969092860334269*^9, 
   3.969092866876753*^9}, 3.974974168874179*^9},
 CellLabel->
  "In[1799]:=",ExpressionUUID->"0519d60b-634e-4278-b731-5d0d5e8afdb6"],

Cell[CellGroupData[{

Cell["PES", "Subsection",
 CellChangeTimes->{{3.68274900984862*^9, 3.682749038787621*^9}, {
  3.722590953558724*^9, 3.722590954130748*^9}, {3.72267172250296*^9, 
  3.722671723608435*^9}},ExpressionUUID->"4ee60702-31a2-488f-9a58-\
8fe6e1e50077"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"J", "=", "1"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"this", " ", "J", " ", "is", " ", 
    RowBox[{"N", ":", " ", 
     RowBox[{"rotational", " ", "quantum", " ", "number"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nb", "=", "1000"}], ";", 
  RowBox[{"Rmin", "=", "1.0"}], ";", 
  RowBox[{"Rmax", "=", "100.0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pesm", "[", "x_", "]"}], "=", 
   RowBox[{"pesrot", "[", 
    RowBox[{"x", ",", "J"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"tmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"qmx", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "i"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"2.", "*", "i"}], "+", "1."}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "nb"}], "}"}]}], "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"qmx", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", 
          RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "=", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"i", "^", "2"}], "+", 
          RowBox[{"2.", "*", "i"}]}], "]"}]}]}], ";", 
      RowBox[{
       RowBox[{"qmx", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"i", "+", "1"}], ",", "i"}], "]"}], "]"}], "=", 
       RowBox[{"qmx", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", 
          RowBox[{"i", "+", "1"}]}], "]"}], "]"}]}], ";"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"nb", "-", "1"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"qp", "=", 
   RowBox[{"Eigenvalues", "[", "qmx", "]"}]}], ";", 
  RowBox[{"conK", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sort", "[", "qp", "]"}], "[", 
     RowBox[{"[", "nb", "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"Rmax", "-", "Rmin"}], ")"}]}]}], ";", 
  RowBox[{"sqp", "=", 
   RowBox[{
    RowBox[{"qp", "/", "conK"}], "+", "Rmin"}]}], ";", 
  RowBox[{"ttmx", "=", 
   RowBox[{"Eigenvectors", "[", "qmx", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ttmx", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], ",", 
      RowBox[{
       RowBox[{"tmx", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "=", 
       RowBox[{"-", 
        RowBox[{"ttmx", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"tmx", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "=", 
       RowBox[{"ttmx", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "nb"}], "}"}]}], "]"}], ";", 
  RowBox[{"kmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"kmx", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"-", "0.5"}], "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"i", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"j", "*", 
              RowBox[{"(", 
               RowBox[{"j", "+", "1"}], ")"}]}], ")"}]}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"kmx", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "i"}], "]"}], "]"}], "=", 
        RowBox[{"-", 
         RowBox[{"kmx", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ";"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "+", "1"}], ",", "nb"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"nb", "-", "1"}]}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"d1mx", "=", 
   RowBox[{"tmx", ".", "kmx", ".", 
    RowBox[{"Transpose", "[", "tmx", "]"}]}]}], ";", 
  RowBox[{"d1mx", "=", 
   RowBox[{"d1mx", "*", "conK"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mvmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"n", ",", "m"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1.", "/", 
           RowBox[{"(", 
            RowBox[{"2", "*", "mupp"}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"mvib", "[", 
              RowBox[{"sqp", "[", 
               RowBox[{"[", "m", "]"}], "]"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "*", "mupp"}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kinmx", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "d1mx", "]"}], ".", "mvmx", ".", "d1mx"}]}], 
  ";", 
  RowBox[{"vmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"n", ",", "m"}], "]"}], "*", 
        RowBox[{"pesm", "[", 
         RowBox[{"sqp", "[", 
          RowBox[{"[", "m", "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eeival", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Eigenvalues", "[", 
     RowBox[{"kinmx", "+", "vmx"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"J", ",", 
      RowBox[{"n", "-", "1"}], ",", 
      RowBox[{"NumberForm", "[", 
       RowBox[{
        RowBox[{"eeival", "[", 
         RowBox[{"[", "n", "]"}], "]"}], ",", "16"}], "]"}], ",", 
      RowBox[{"DecimalForm", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"eeival", "[", 
          RowBox[{"[", "n", "]"}], "]"}], "-", 
         RowBox[{"pesrot", "[", 
          RowBox[{"Rmax", ",", "0"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"14", ",", "13"}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "50"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eeivalsort", "=", 
   RowBox[{"NumberForm", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sort", "[", "eeival", "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "30"}], "}"}]}], "]"}], ",", "20"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7282894597687817`*^9, 3.728289543130049*^9}, {
   3.728289584669564*^9, 3.72828966078819*^9}, {3.72828971737844*^9, 
   3.728289744940596*^9}, {3.728289862434908*^9, 3.728289865691413*^9}, 
   3.728289903759436*^9, 3.728289937307023*^9, {3.728291099666634*^9, 
   3.728291119404129*^9}, {3.728291177916301*^9, 3.728291225320047*^9}, {
   3.728291345814657*^9, 3.72829135672528*^9}, {3.728291393364533*^9, 
   3.72829141713709*^9}, {3.7282914594224052`*^9, 3.728291675808236*^9}, {
   3.728291715053458*^9, 3.728291808547256*^9}, {3.728323962197023*^9, 
   3.728323970345111*^9}, 3.728324006623921*^9, {3.728324101127452*^9, 
   3.72832412010569*^9}, {3.728325012360309*^9, 3.728325021944569*^9}, {
   3.728330544242639*^9, 3.72833069160322*^9}, {3.72872735123809*^9, 
   3.728727367197589*^9}, {3.728727438017571*^9, 3.728727448277272*^9}, {
   3.728727500917268*^9, 3.728727515624257*^9}, {3.728729665862857*^9, 
   3.728729677921194*^9}, {3.731740214379805*^9, 3.731740221768956*^9}, {
   3.73174026659474*^9, 3.73174028071517*^9}, {3.7317403175187263`*^9, 
   3.731740317575508*^9}, {3.731740379318427*^9, 3.731740452828885*^9}, {
   3.731751245391363*^9, 3.731751245476345*^9}, {3.7317512989892883`*^9, 
   3.731751339060286*^9}, {3.7317513701946497`*^9, 3.731751440446765*^9}, {
   3.731752839560631*^9, 3.7317528539639473`*^9}, {3.7317532119295683`*^9, 
   3.731753224329169*^9}, {3.731753414246624*^9, 3.7317534237224207`*^9}, {
   3.731753469790798*^9, 3.731753486818944*^9}, {3.731753556479286*^9, 
   3.731753569445187*^9}, 3.731753801882125*^9, 3.73252224032172*^9, {
   3.732522283664547*^9, 3.732522319802567*^9}, {3.733251616533772*^9, 
   3.733251708038154*^9}, {3.733251738157233*^9, 3.733251766065159*^9}, {
   3.7332521375273447`*^9, 3.733252153084272*^9}, 3.733252196791341*^9, {
   3.733253051371396*^9, 3.733253101878563*^9}, 3.733253153089665*^9, {
   3.733253288151042*^9, 3.733253329214845*^9}, {3.733253374425128*^9, 
   3.733253374613862*^9}, {3.733253421657135*^9, 3.733253421831748*^9}, {
   3.733253630768729*^9, 3.733253634032111*^9}, {3.733254147456414*^9, 
   3.733254188961677*^9}, {3.733254393777463*^9, 3.733254394169407*^9}, {
   3.733254426584832*^9, 3.733254510274617*^9}, {3.733254549546688*^9, 
   3.733254574756321*^9}, {3.733254612342426*^9, 3.733254649360066*^9}, {
   3.733255038111842*^9, 3.733255195679227*^9}, 3.733255353107869*^9, 
   3.733281493610955*^9, 3.733281639332516*^9, {3.733282011421655*^9, 
   3.733282011528473*^9}, {3.733282042620243*^9, 3.733282162816049*^9}, {
   3.73328249698304*^9, 3.7332824975760193`*^9}, {3.738665592403524*^9, 
   3.738665619857348*^9}, {3.738665721950589*^9, 3.7386657312178*^9}, {
   3.738665771002538*^9, 3.738665780327051*^9}, {3.738665818958259*^9, 
   3.738665830686585*^9}, {3.738665949284861*^9, 3.738665956613187*^9}, {
   3.738666035217902*^9, 3.738666035607976*^9}, {3.738666347441175*^9, 
   3.738666354231084*^9}, {3.738666674611326*^9, 3.738666697856643*^9}, 
   3.738917242548455*^9, {3.738917325521587*^9, 3.738917325936799*^9}, 
   3.738917368567127*^9, {3.738917401495015*^9, 3.73891741788883*^9}, {
   3.738917544481608*^9, 3.738917566534388*^9}, {3.738917653527663*^9, 
   3.7389176827386312`*^9}, {3.738917782504859*^9, 3.73891779554118*^9}, {
   3.738917858150653*^9, 3.7389179482133145`*^9}, {3.738918222762806*^9, 
   3.738918222843014*^9}, {3.738918652901191*^9, 3.738918653226443*^9}, {
   3.738918703075028*^9, 3.73891876887726*^9}, {3.738918883258492*^9, 
   3.738918967135903*^9}, {3.738921369428761*^9, 3.738921369827181*^9}, 
   3.738921433671606*^9, {3.738921615266645*^9, 3.738921654244191*^9}, {
   3.738921732950227*^9, 3.73892173322965*^9}, {3.738921772720067*^9, 
   3.738921805836011*^9}, {3.738921860724981*^9, 3.73892195625178*^9}, {
   3.739269611057186*^9, 3.7392696389231*^9}, {3.739269689908011*^9, 
   3.739269744680328*^9}, {3.739269785439914*^9, 3.739269840807023*^9}, {
   3.739790695067405*^9, 3.739790718891837*^9}, {3.739790862976605*^9, 
   3.739790958494466*^9}, {3.739791034041985*^9, 3.739791050050226*^9}, {
   3.7397926388516912`*^9, 3.739792662722381*^9}, {3.7397926936535063`*^9, 
   3.739792742995169*^9}, {3.739792779056342*^9, 3.739792779317302*^9}, {
   3.739792812987533*^9, 3.739792813071*^9}, {3.739792848012141*^9, 
   3.739792921732298*^9}, {3.739792963616577*^9, 3.739792985985075*^9}, {
   3.739793018888028*^9, 3.739793105851495*^9}, {3.739793179338845*^9, 
   3.73979356111564*^9}, {3.7398192563386517`*^9, 3.739819283260021*^9}, {
   3.739819336746401*^9, 3.739819453405986*^9}, {3.739819504881525*^9, 
   3.739819547427068*^9}, 3.739821352345395*^9, {3.7398213901742*^9, 
   3.739821414823021*^9}, {3.740137017558423*^9, 3.740137024073188*^9}, {
   3.740137057055677*^9, 3.740137096502509*^9}, {3.740137204582272*^9, 
   3.740137269698854*^9}, {3.740137592558855*^9, 3.740137610369533*^9}, 
   3.740137651361232*^9, {3.740137706326366*^9, 3.740137751903651*^9}, {
   3.740137784718322*^9, 3.740137785034162*^9}, {3.740137860478722*^9, 
   3.740137860883894*^9}, {3.740137894948975*^9, 3.740137980635378*^9}, {
   3.740328030533523*^9, 3.740328043087949*^9}, {3.740328114071185*^9, 
   3.740328114232399*^9}, {3.740328152710153*^9, 3.74032815276663*^9}, {
   3.740328198490788*^9, 3.740328198558959*^9}, {3.740328674514273*^9, 
   3.740328675419605*^9}, {3.740328741439951*^9, 3.740328741539315*^9}, {
   3.740328774588568*^9, 3.740328774665468*^9}, {3.7403290745037603`*^9, 
   3.740329080445289*^9}, {3.740329149071806*^9, 3.740329197800886*^9}, {
   3.740329337310234*^9, 3.740329388312706*^9}, {3.740329441431352*^9, 
   3.740329449293696*^9}, {3.740329499137887*^9, 3.740329499214998*^9}, {
   3.740329542519679*^9, 3.740329542606479*^9}, {3.740329653409385*^9, 
   3.740329653660002*^9}, {3.740329685480229*^9, 3.740329685566987*^9}, 
   3.740329739402511*^9, {3.740375026969101*^9, 3.740375048667285*^9}, {
   3.740375112503948*^9, 3.740375112888837*^9}, {3.74037518416078*^9, 
   3.740375184250339*^9}, {3.740375227627058*^9, 3.740375227721008*^9}, {
   3.740375302103978*^9, 3.740375302926295*^9}, {3.74037535818405*^9, 
   3.7403753583519*^9}, {3.740375420999671*^9, 3.740375421106*^9}, {
   3.740375452305026*^9, 3.740375452377662*^9}, {3.740375712533607*^9, 
   3.740375712611288*^9}, {3.74037599803477*^9, 3.740376006269833*^9}, {
   3.74037634561107*^9, 3.740376348106065*^9}, {3.740376492655549*^9, 
   3.740376493892668*^9}, {3.740377371411592*^9, 3.74037737713946*^9}, {
   3.740381470929058*^9, 3.74038147888789*^9}, {3.740388297157761*^9, 
   3.740388433280752*^9}, {3.740388503728942*^9, 3.740388505251927*^9}, {
   3.740388543463562*^9, 3.740388545699794*^9}, {3.740388671524356*^9, 
   3.740388671703594*^9}, {3.740388721320633*^9, 3.740388735934702*^9}, {
   3.740388771553667*^9, 3.74038877166581*^9}, {3.740388862551721*^9, 
   3.74038886263104*^9}, {3.740388909237584*^9, 3.740388909322576*^9}, {
   3.740388963406628*^9, 3.740388963687955*^9}, {3.740389009117899*^9, 
   3.740389009484173*^9}, {3.740389054874636*^9, 3.740389055209325*^9}, {
   3.740389112674563*^9, 3.74038911313409*^9}, {3.740389149748034*^9, 
   3.740389149945713*^9}, {3.74038918779029*^9, 3.740389187870234*^9}, {
   3.740389225716538*^9, 3.740389225799829*^9}, {3.740389262353572*^9, 
   3.740389262421677*^9}, {3.740389381777806*^9, 3.74038938183486*^9}, {
   3.740389430987268*^9, 3.740389431208494*^9}, {3.740389478259362*^9, 
   3.740389478545865*^9}, {3.740389537218256*^9, 3.740389537533372*^9}, {
   3.74038959260084*^9, 3.740389592850168*^9}, {3.740389648745973*^9, 
   3.740389649085859*^9}, {3.740389726599216*^9, 3.740389739331112*^9}, {
   3.740389847616624*^9, 3.740389847711102*^9}, {3.740389926286306*^9, 
   3.740389926396246*^9}, {3.740390019786499*^9, 3.740390019879014*^9}, {
   3.74039008927641*^9, 3.740390089650321*^9}, {3.740390161795416*^9, 
   3.740390162101974*^9}, {3.740390236162373*^9, 3.740390237112625*^9}, {
   3.74039029801029*^9, 3.740390298384869*^9}, {3.740390382081028*^9, 
   3.740390382169999*^9}, {3.740390430729596*^9, 3.740390430815143*^9}, {
   3.740390487626898*^9, 3.740390487706438*^9}, {3.740390540916162*^9, 
   3.740390540993637*^9}, {3.740390592079227*^9, 3.740390592354115*^9}, {
   3.740390655706861*^9, 3.740390656041736*^9}, {3.740390697994811*^9, 
   3.740390698302719*^9}, {3.740390736604211*^9, 3.740390736868266*^9}, {
   3.740390777938249*^9, 3.740390778510332*^9}, {3.740390827983354*^9, 
   3.740390828268918*^9}, {3.740390901870434*^9, 3.740390902199766*^9}, {
   3.740390947460788*^9, 3.740390948687343*^9}, {3.740390998538937*^9, 
   3.740391008747952*^9}, {3.740391121406521*^9, 3.740391121508237*^9}, {
   3.74039115536686*^9, 3.740391155679668*^9}, {3.740391250192136*^9, 
   3.740391250549699*^9}, {3.740391283653098*^9, 3.740391284663569*^9}, {
   3.740391475669263*^9, 3.740391475992564*^9}, {3.74039151215887*^9, 
   3.740391512784396*^9}, {3.740391581452726*^9, 3.740391581749956*^9}, {
   3.740391613430659*^9, 3.74039161385574*^9}, {3.740391698526039*^9, 
   3.740391698623028*^9}, {3.740391729418906*^9, 3.740391732160344*^9}, {
   3.740391795609679*^9, 3.740391795685892*^9}, {3.740391831449777*^9, 
   3.74039183221937*^9}, {3.740391894858452*^9, 3.740391924872381*^9}, {
   3.740392088116382*^9, 3.740392089660499*^9}, {3.740392129874783*^9, 
   3.740392130530179*^9}, {3.74039219887922*^9, 3.740392198952487*^9}, {
   3.740392238577535*^9, 3.740392239278733*^9}, {3.74039231468577*^9, 
   3.740392315094953*^9}, {3.740392347635394*^9, 3.740392348350119*^9}, {
   3.740392423363391*^9, 3.740392450737697*^9}, {3.740392526435128*^9, 
   3.740392526765942*^9}, {3.740392559272483*^9, 3.740392559990712*^9}, {
   3.74039264304608*^9, 3.740392672301768*^9}, {3.740392789936983*^9, 
   3.740392815890523*^9}, {3.740392887121725*^9, 3.740392915278919*^9}, {
   3.7403929867207*^9, 3.740393038717492*^9}, {3.740393081394731*^9, 
   3.740393081478619*^9}, {3.740393112496936*^9, 3.740393113417854*^9}, {
   3.740393179789613*^9, 3.740393207233553*^9}, {3.74039327307924*^9, 
   3.740393273166194*^9}, {3.7403933100348887`*^9, 3.740393310452985*^9}, {
   3.740811702050794*^9, 3.740811702356374*^9}, {3.74081175985117*^9, 
   3.740811760157529*^9}, {3.7408118211030693`*^9, 3.740811821177717*^9}, {
   3.740811868587964*^9, 3.740811868750744*^9}, {3.740811914739099*^9, 
   3.740811915849468*^9}, {3.740811978601465*^9, 3.740811978690316*^9}, {
   3.740813537960671*^9, 3.740813539769662*^9}, {3.740813634034329*^9, 
   3.74081363431857*^9}, {3.740813702079653*^9, 3.740813706369257*^9}, {
   3.74081379521832*^9, 3.740813795411804*^9}, {3.740814155250565*^9, 
   3.740814155465097*^9}, {3.740814216104146*^9, 3.740814216146441*^9}, {
   3.74081438881685*^9, 3.740814449020905*^9}, 3.740814530909726*^9, {
   3.740814615824864*^9, 3.740814624220479*^9}, {3.740814800732917*^9, 
   3.740814800819031*^9}, {3.7409961232761497`*^9, 3.740996126879669*^9}, {
   3.740996161084526*^9, 3.740996161153247*^9}, 3.740996248858474*^9, {
   3.740996337459415*^9, 3.740996338543242*^9}, {3.741026911093647*^9, 
   3.741026912641708*^9}, {3.741027351187242*^9, 3.741027415002952*^9}, {
   3.741027458725731*^9, 3.741027517160981*^9}, {3.74102755599425*^9, 
   3.741027579165219*^9}, {3.741027888244243*^9, 3.741027899018379*^9}, {
   3.7410279478289585`*^9, 3.741027956062793*^9}, 3.741027996099608*^9, {
   3.741028209611648*^9, 3.741028248258515*^9}, {3.741028301845635*^9, 
   3.741028301989311*^9}, {3.741028338752404*^9, 3.741028339107223*^9}, {
   3.7410283872295*^9, 3.741028387599138*^9}, {3.741028444115425*^9, 
   3.741028444467379*^9}, {3.741028477359766*^9, 3.741028477633188*^9}, {
   3.741028521263715*^9, 3.741028521537816*^9}, {3.741028562795801*^9, 
   3.741028563000774*^9}, {3.741028604063366*^9, 3.741028604175577*^9}, {
   3.741028642275441*^9, 3.741028642463983*^9}, {3.741028682922771*^9, 
   3.7410286831184063`*^9}, {3.74102872870262*^9, 3.741028728925352*^9}, {
   3.741028763500277*^9, 3.741028763658627*^9}, {3.741028801046829*^9, 
   3.741028801384334*^9}, {3.741028832633378*^9, 3.741028832977496*^9}, {
   3.741028865306565*^9, 3.7410288655765676`*^9}, {3.741028895894867*^9, 
   3.7410288962005796`*^9}, {3.741028932292769*^9, 3.741028932432352*^9}, {
   3.741028971123118*^9, 3.741028971242069*^9}, {3.741029005908616*^9, 
   3.741029006071656*^9}, {3.741029051520948*^9, 3.741029066264022*^9}, {
   3.741029110439855*^9, 3.7410291108086033`*^9}, {3.741029149982228*^9, 
   3.741029150198384*^9}, {3.741029198938515*^9, 3.741029199340228*^9}, {
   3.741029253918685*^9, 3.741029254242552*^9}, {3.741029326662088*^9, 
   3.741029326985544*^9}, {3.741029374496035*^9, 3.741029374778803*^9}, {
   3.741029440155277*^9, 3.741029440715667*^9}, {3.741029582334056*^9, 
   3.741029582423837*^9}, {3.741029636438572*^9, 3.741029636535574*^9}, {
   3.741029700665347*^9, 3.741029700786523*^9}, {3.741029752961308*^9, 
   3.74102975324469*^9}, {3.741029804001955*^9, 3.741029804375333*^9}, {
   3.741029842928746*^9, 3.741029843298663*^9}, {3.741029894804634*^9, 
   3.741029895091834*^9}, {3.741029948095847*^9, 3.741029948371949*^9}, {
   3.741030041925334*^9, 3.741030042239882*^9}, {3.741030084407992*^9, 
   3.741030085455113*^9}, {3.741030141635632*^9, 3.741030141746956*^9}, {
   3.74103019170413*^9, 3.741030192080895*^9}, {3.741030248294942*^9, 
   3.741030248457632*^9}, {3.74103029392026*^9, 3.741030294063265*^9}, {
   3.74103033123637*^9, 3.741030332470978*^9}, {3.741030368583727*^9, 
   3.741030368904396*^9}, {3.7410304274211082`*^9, 3.741030427748272*^9}, {
   3.741030468334175*^9, 3.741030468598147*^9}, {3.741030516477212*^9, 
   3.741030516838873*^9}, {3.741030573572933*^9, 3.741030573914732*^9}, {
   3.74103061627789*^9, 3.741030616373903*^9}, {3.74103065257173*^9, 
   3.741030652696513*^9}, {3.74103072038745*^9, 3.7410307205156*^9}, {
   3.741030776612824*^9, 3.741030776759897*^9}, {3.741030836562954*^9, 
   3.741030836817688*^9}, {3.741030896461031*^9, 3.741030896843841*^9}, {
   3.741030945332262*^9, 3.741030945690804*^9}, {3.741031004116953*^9, 
   3.741031004429684*^9}, {3.741031050966586*^9, 3.741031051262968*^9}, {
   3.741031088959222*^9, 3.741031089701372*^9}, {3.741031149588199*^9, 
   3.741031149683796*^9}, {3.74103119864619*^9, 3.741031198946149*^9}, {
   3.74103124530068*^9, 3.7410312457069*^9}, {3.741031295298716*^9, 
   3.741031295539315*^9}, {3.741031360177792*^9, 3.741031360462351*^9}, {
   3.741031421777879*^9, 3.741031422108832*^9}, {3.741031464996766*^9, 
   3.741031466197747*^9}, {3.7410315147310886`*^9, 3.741031515022633*^9}, {
   3.741031569547752*^9, 3.741031569802244*^9}, {3.741031650170064*^9, 
   3.741031650653811*^9}, {3.741031717451848*^9, 3.741031717545451*^9}, {
   3.741031785131473*^9, 3.741031785205801*^9}, {3.741066404746481*^9, 
   3.7410664050081863`*^9}, {3.742232496204528*^9, 3.742232496267453*^9}, {
   3.7422325436738663`*^9, 3.742232544174149*^9}, {3.7422325841486683`*^9, 
   3.742232584298943*^9}, {3.742232636394314*^9, 3.742232636585277*^9}, {
   3.742232712346733*^9, 3.742232712672409*^9}, {3.742232754392394*^9, 
   3.7422327557994432`*^9}, {3.74223281912859*^9, 3.742232819432483*^9}, {
   3.742232865197225*^9, 3.742232865261924*^9}, {3.742232904992327*^9, 
   3.74223290516844*^9}, {3.7422331012440453`*^9, 3.742233101540947*^9}, {
   3.742233146986001*^9, 3.742233147327029*^9}, {3.742233266748053*^9, 
   3.742233269453227*^9}, {3.742233308267511*^9, 3.742233308479897*^9}, {
   3.749385013003304*^9, 3.74938502666817*^9}, {3.749385059277729*^9, 
   3.749385059372967*^9}, {3.7493852641172*^9, 3.74938526448297*^9}, {
   3.74938534268583*^9, 3.749385371731555*^9}, {3.749385493553179*^9, 
   3.749385531185973*^9}, {3.749385951340747*^9, 3.749386022750244*^9}, {
   3.749386082183927*^9, 3.749386105707443*^9}, {3.749386170624098*^9, 
   3.749386219310601*^9}, {3.749386353066541*^9, 3.749386366444234*^9}, {
   3.749908265957795*^9, 3.749908269904931*^9}, {3.750018327204237*^9, 
   3.750018383539626*^9}, {3.75001847233983*^9, 3.750018498782465*^9}, {
   3.750018923154707*^9, 3.750018928319324*^9}, {3.756539936774076*^9, 
   3.756539972083849*^9}, {3.756540192354776*^9, 3.75654029244*^9}, {
   3.75654032981544*^9, 3.756540567017277*^9}, {3.7565407722782507`*^9, 
   3.756540777182629*^9}, {3.756540809326725*^9, 3.756540811522343*^9}, {
   3.756540905269066*^9, 3.75654090690733*^9}, {3.7565409748839827`*^9, 
   3.756540975661003*^9}, {3.756541104901149*^9, 3.756541105313554*^9}, {
   3.75654114777806*^9, 3.756541150193058*^9}, {3.756541183866661*^9, 
   3.756541185376367*^9}, 3.7565424860153027`*^9, {3.756543608112897*^9, 
   3.756543613464345*^9}, 3.756543653754532*^9, {3.7565437033491907`*^9, 
   3.75654371895759*^9}, {3.756543924597571*^9, 3.756543926189253*^9}, {
   3.756544152748291*^9, 3.756544152999874*^9}, {3.764411029597393*^9, 
   3.764411088322708*^9}, {3.764411303187293*^9, 3.764411304210622*^9}, {
   3.764411349727017*^9, 3.764411354095496*^9}, {3.764411385311109*^9, 
   3.764411405360927*^9}, {3.76441193647685*^9, 3.764411937660471*^9}, {
   3.764412105786458*^9, 3.764412107442112*^9}, {3.764412331827883*^9, 
   3.764412352995947*^9}, {3.764412905965871*^9, 3.7644129213886766`*^9}, {
   3.764413038773731*^9, 3.764413079682907*^9}, {3.76441316816457*^9, 
   3.7644131954781427`*^9}, {3.764413866077425*^9, 3.7644138668442698`*^9}, {
   3.764413907104417*^9, 3.764413984198502*^9}, {3.764414100515285*^9, 
   3.764414100667239*^9}, {3.764414172310216*^9, 3.764414267483144*^9}, {
   3.764414306265024*^9, 3.764414342626869*^9}, {3.764414403376593*^9, 
   3.764414404739582*^9}, {3.764462324271357*^9, 3.764462348594553*^9}, {
   3.764462433434936*^9, 3.764462435217371*^9}, {3.764463589853114*^9, 
   3.764463590027959*^9}, {3.764463640602261*^9, 3.764463655935583*^9}, 
   3.764463792126135*^9, {3.764463828346154*^9, 3.764463840500488*^9}, {
   3.764463992821055*^9, 3.764464102835923*^9}, {3.764464217956449*^9, 
   3.764464218083774*^9}, {3.764464250774032*^9, 3.764464331719653*^9}, {
   3.764464465597899*^9, 3.76446459251505*^9}, {3.764464628207245*^9, 
   3.764464655730733*^9}, {3.764464709785355*^9, 3.764464745631164*^9}, {
   3.764464916055571*^9, 3.764464942905565*^9}, {3.764465399188854*^9, 
   3.764465452665701*^9}, {3.764465520715951*^9, 3.764465548225369*^9}, {
   3.764465579591467*^9, 3.7644656214827633`*^9}, {3.764577905323271*^9, 
   3.764577932532339*^9}, {3.764577973610009*^9, 3.764577974690671*^9}, {
   3.764578802260869*^9, 3.764578853957588*^9}, {3.764578887164356*^9, 
   3.764578888720102*^9}, {3.764578978984218*^9, 3.764578982895551*^9}, {
   3.76457944115972*^9, 3.764579444705935*^9}, {3.764579563879659*^9, 
   3.764579636385808*^9}, {3.764579962962371*^9, 3.764579972971936*^9}, {
   3.76458010918377*^9, 3.764580152575138*^9}, {3.764580188365391*^9, 
   3.76458023151537*^9}, {3.764580375018503*^9, 3.764580402512166*^9}, {
   3.764580483337728*^9, 3.764580502272497*^9}, {3.764580595947977*^9, 
   3.764580615546029*^9}, {3.764580667503981*^9, 3.764580762520368*^9}, {
   3.764580795028774*^9, 3.764580877932145*^9}, {3.764581011976371*^9, 
   3.764581062757503*^9}, {3.764581111938979*^9, 3.764581182822803*^9}, {
   3.764581235557386*^9, 3.764581260426565*^9}, {3.76458133273426*^9, 
   3.764581334283058*^9}, {3.764581382765015*^9, 3.764581384645006*^9}, {
   3.764581760641543*^9, 3.764581763420197*^9}, {3.764581865991012*^9, 
   3.764581875328741*^9}, {3.764581917294239*^9, 3.764581924745807*^9}, {
   3.764581968501704*^9, 3.764582023210279*^9}, {3.764582053791794*^9, 
   3.764582092018321*^9}, {3.764582194164058*^9, 3.764582194456405*^9}, {
   3.764582233868316*^9, 3.7645822394785843`*^9}, {3.764582361929001*^9, 
   3.764582433337909*^9}, {3.764582467909008*^9, 3.764582719585227*^9}, {
   3.7645828471818585`*^9, 3.764582979580408*^9}, {3.76458301463435*^9, 
   3.764583049569922*^9}, {3.764583084594074*^9, 3.764583085082148*^9}, {
   3.764583514384856*^9, 3.764583570299614*^9}, {3.764583647380419*^9, 
   3.764583690787802*^9}, {3.764583733792304*^9, 3.764583786099457*^9}, {
   3.785400482235658*^9, 3.7854004826937637`*^9}, {3.785400766387175*^9, 
   3.7854007893948383`*^9}, {3.785400864931521*^9, 3.785401014567883*^9}, {
   3.785401064979574*^9, 3.785401065077425*^9}, 3.785401113861107*^9, {
   3.785405381446125*^9, 3.78540538214612*^9}, {3.78540543895977*^9, 
   3.785405463115388*^9}, {3.785405536217517*^9, 3.785405539210331*^9}, {
   3.785405583852491*^9, 3.785405597158037*^9}, {3.785405642427441*^9, 
   3.785405655844192*^9}, {3.785410547940303*^9, 3.785410557022928*^9}, {
   3.785410644706519*^9, 3.7854106463398657`*^9}, {3.785410757498654*^9, 
   3.785410794688806*^9}, {3.785410830826277*^9, 3.7854108377252893`*^9}, {
   3.785413694358144*^9, 3.785413717935147*^9}, {3.790852139138352*^9, 
   3.790852246570836*^9}, {3.792437226634124*^9, 3.792437249680955*^9}, {
   3.792437353228293*^9, 3.792437572347912*^9}, {3.79243760303736*^9, 
   3.792437753851334*^9}, {3.792437801933532*^9, 3.792437825612001*^9}, {
   3.7926093567402887`*^9, 3.792609357660811*^9}, {3.792729633271194*^9, 
   3.79272983516498*^9}, {3.792730331140303*^9, 3.792730373168906*^9}, {
   3.792730868528447*^9, 3.7927309499666452`*^9}, {3.792730993271818*^9, 
   3.792730995033115*^9}, {3.792731081744614*^9, 3.792731084142102*^9}, {
   3.792731515912768*^9, 3.792731573707801*^9}, {3.792731652005866*^9, 
   3.792731664527986*^9}, {3.794474592149512*^9, 3.7944746241596107`*^9}, {
   3.794474664749103*^9, 3.794474667825504*^9}, {3.794474709614217*^9, 
   3.794474730612266*^9}, {3.795605251499116*^9, 3.795605259431995*^9}, 
   3.795605345601184*^9, {3.795605475367012*^9, 3.795605600031274*^9}, {
   3.795605674751924*^9, 3.795605900041918*^9}, {3.795606611922741*^9, 
   3.795606666947673*^9}, {3.795606766584051*^9, 3.795606819179852*^9}, {
   3.795606983433015*^9, 3.795607113420454*^9}, {3.795607693748213*^9, 
   3.7956077555782824`*^9}, {3.795607807821701*^9, 3.795607888332325*^9}, {
   3.796224370463006*^9, 3.796224393086037*^9}, {3.796224459004382*^9, 
   3.796224475463574*^9}, {3.796225136802124*^9, 3.796225139586558*^9}, {
   3.796225199982786*^9, 3.796225236084564*^9}, {3.7962326851025953`*^9, 
   3.796232721839243*^9}, {3.796232883653038*^9, 3.7962329379351587`*^9}, {
   3.796232970125499*^9, 3.79623297697632*^9}, {3.79623312951434*^9, 
   3.796233209005759*^9}, {3.796233259841053*^9, 3.796233287782694*^9}, {
   3.796233345202448*^9, 3.796233479236105*^9}, {3.796233513169821*^9, 
   3.796233638843101*^9}, {3.796234672161312*^9, 3.796234788014145*^9}, {
   3.796234841225795*^9, 3.796234889103891*^9}, 3.796235060031392*^9, {
   3.796235092817049*^9, 3.7962351538605547`*^9}, {3.796235231678334*^9, 
   3.796235362578071*^9}, {3.796283165250084*^9, 3.796283171250969*^9}, {
   3.796291562688539*^9, 3.796291610693015*^9}, {3.796291721314715*^9, 
   3.796291730800895*^9}, 3.796291772814528*^9, {3.796291932565186*^9, 
   3.796291935476281*^9}, {3.796298086449747*^9, 3.796298105014594*^9}, 
   3.796299021162392*^9, {3.796299094885129*^9, 3.796299097702149*^9}, {
   3.796299131173607*^9, 3.796299141946787*^9}, {3.796305209080127*^9, 
   3.796305218808385*^9}, {3.79630533891243*^9, 3.796305343427227*^9}, {
   3.796305654675111*^9, 3.796305655696188*^9}, {3.796305691151498*^9, 
   3.796305725618095*^9}, {3.796306350477934*^9, 3.79630638107336*^9}, {
   3.796306466135858*^9, 3.79630666513164*^9}, {3.7963067240497437`*^9, 
   3.796306826615238*^9}, {3.796307048391659*^9, 3.796307062386795*^9}, {
   3.796307432069007*^9, 3.7963074450295687`*^9}, {3.796307496945204*^9, 
   3.79630749702592*^9}, 3.796307674123179*^9, {3.79630776798744*^9, 
   3.796307768067805*^9}, {3.796307825787027*^9, 3.796307847724924*^9}, {
   3.796309439764448*^9, 3.796309440601048*^9}, {3.796309741392138*^9, 
   3.796309922580343*^9}, {3.796310003684052*^9, 3.796310125493257*^9}, {
   3.796310165161301*^9, 3.796310203730501*^9}, {3.796310371757022*^9, 
   3.796310372734589*^9}, {3.796310441482528*^9, 3.796310445199456*^9}, {
   3.796310481956049*^9, 3.796310482690898*^9}, {3.796310652709875*^9, 
   3.79631066873714*^9}, {3.796310720601416*^9, 3.796310744064678*^9}, {
   3.796310785645327*^9, 3.796310802569157*^9}, {3.796310854815614*^9, 
   3.796310872793528*^9}, {3.796311643195531*^9, 3.796311659119483*^9}, {
   3.796575755825055*^9, 3.796575779511629*^9}, {3.796575958791708*^9, 
   3.796575958958971*^9}, {3.796576101277051*^9, 3.796576114475841*^9}, {
   3.796576224417362*^9, 3.796576236097084*^9}, {3.796576281509485*^9, 
   3.796576317843212*^9}, {3.796576354686158*^9, 3.7965763702552223`*^9}, {
   3.79657653860769*^9, 3.796576538907254*^9}, {3.7965765690831537`*^9, 
   3.796576580837203*^9}, {3.796576910424609*^9, 3.796576958324965*^9}, {
   3.796577782314689*^9, 3.796577819204102*^9}, {3.7965779441758413`*^9, 
   3.796577955384801*^9}, {3.796578572405047*^9, 3.796578586501754*^9}, {
   3.796578801206028*^9, 3.7965788227582*^9}, {3.796579067469788*^9, 
   3.796579067527916*^9}, {3.79657919901189*^9, 3.79657919924341*^9}, {
   3.796579281571028*^9, 3.796579284830527*^9}, {3.796579321723333*^9, 
   3.796579333034683*^9}, {3.796579554700588*^9, 3.796579595376522*^9}, {
   3.796580366548609*^9, 3.7965803666537457`*^9}, {3.796580420091701*^9, 
   3.796580430116579*^9}, {3.797350289378902*^9, 3.797350289642959*^9}, {
   3.797350615994071*^9, 3.7973506161340218`*^9}, {3.797350733177792*^9, 
   3.797350733430599*^9}, {3.797351050405121*^9, 3.797351076693152*^9}, {
   3.797351198290112*^9, 3.797351198488799*^9}, {3.797351260458641*^9, 
   3.797351279194148*^9}, {3.797351334409421*^9, 3.797351334803855*^9}, {
   3.797351367797902*^9, 3.797351369814846*^9}, {3.797351459485858*^9, 
   3.797351478851568*^9}, {3.797351521816168*^9, 3.797351521921998*^9}, {
   3.797351568048641*^9, 3.797351579083153*^9}, {3.7973516337841587`*^9, 
   3.797351649282771*^9}, {3.797351680834402*^9, 3.797351695013142*^9}, {
   3.7973523785856*^9, 3.7973523790701303`*^9}, {3.797352448439495*^9, 
   3.797352462531966*^9}, {3.797352710289879*^9, 3.797352711650247*^9}, {
   3.797352750950098*^9, 3.797352756365414*^9}, {3.797352915605839*^9, 
   3.797352930067415*^9}, {3.797352960813527*^9, 3.79735296466147*^9}, {
   3.797406770413872*^9, 3.797406798758123*^9}, {3.797406886825385*^9, 
   3.797406900873829*^9}, {3.797407705056269*^9, 3.797407705135402*^9}, {
   3.797409118910288*^9, 3.79740913019474*^9}, {3.797409218116514*^9, 
   3.797409257215839*^9}, {3.797409670943383*^9, 3.797409682523561*^9}, {
   3.797410831676037*^9, 3.797410878616283*^9}, {3.797411246039089*^9, 
   3.797411255614471*^9}, {3.7974112885057*^9, 3.797411288610153*^9}, {
   3.797511819058832*^9, 3.797511838762435*^9}, {3.797590236799399*^9, 
   3.797590236998904*^9}, {3.797590361832065*^9, 3.797590391161319*^9}, {
   3.798102235386889*^9, 3.7981022354801*^9}, 3.798102295357162*^9, {
   3.7981023275105658`*^9, 3.798102361514426*^9}, {3.7981024064492207`*^9, 
   3.798102545515541*^9}, {3.798102635539574*^9, 3.798102680797842*^9}, {
   3.798105831477316*^9, 3.79810583687649*^9}, {3.79810590428092*^9, 
   3.798105911980348*^9}, {3.798107464162633*^9, 3.798107475210704*^9}, {
   3.798107540131358*^9, 3.798107582503859*^9}, {3.798107627905183*^9, 
   3.798107628489275*^9}, {3.798123388648335*^9, 3.798123399525418*^9}, {
   3.798124236656934*^9, 3.798124344123804*^9}, {3.798124554328203*^9, 
   3.798124664051558*^9}, {3.798124699636485*^9, 3.798124823063153*^9}, {
   3.798124881111586*^9, 3.798124965257107*^9}, {3.7988160921474*^9, 
   3.79881609241237*^9}, {3.798817793817629*^9, 3.798817797558298*^9}, {
   3.798817901840419*^9, 3.798817902155286*^9}, {3.798817941802459*^9, 
   3.798817941852523*^9}, {3.798817980346874*^9, 3.798817993153171*^9}, {
   3.798818166026003*^9, 3.798818170872401*^9}, {3.7992536992468967`*^9, 
   3.79925371296722*^9}, {3.799253748476996*^9, 3.799253748788329*^9}, {
   3.799253898180819*^9, 3.799253986149013*^9}, {3.799254020386905*^9, 
   3.799254030331887*^9}, {3.799254317186242*^9, 3.799254330306305*^9}, {
   3.799254367523406*^9, 3.799254490935789*^9}, {3.799322881129038*^9, 
   3.79932288170731*^9}, {3.7993229197566843`*^9, 3.799322921452924*^9}, {
   3.7993229799826*^9, 3.799322983423476*^9}, {3.799323150929961*^9, 
   3.799323155272863*^9}, {3.79932379727471*^9, 3.799323882903219*^9}, {
   3.799323930122771*^9, 3.7993239304083853`*^9}, {3.799324100593205*^9, 
   3.799324212448169*^9}, {3.799325869518035*^9, 3.799325869784754*^9}, {
   3.799325940092156*^9, 3.799325951643489*^9}, {3.7993264053612823`*^9, 
   3.799326406395366*^9}, {3.799328995699985*^9, 3.79932904172068*^9}, {
   3.799329094199431*^9, 3.799329094312014*^9}, {3.799329138095841*^9, 
   3.799329244414074*^9}, {3.799329301933735*^9, 3.799329303027922*^9}, {
   3.799329341794169*^9, 3.7993294373236322`*^9}, {3.799329476902164*^9, 
   3.799329482998472*^9}, {3.799329618699832*^9, 3.799329623099778*^9}, {
   3.799329672394775*^9, 3.799329708142109*^9}, {3.799329740713047*^9, 
   3.799329843242584*^9}, {3.799329984567318*^9, 3.799330006109636*^9}, {
   3.79933008285585*^9, 3.799330239449926*^9}, {3.799330496784367*^9, 
   3.799330518207541*^9}, {3.799330590546853*^9, 3.799330632756459*^9}, {
   3.799330742445719*^9, 3.799330759052906*^9}, {3.799330819157501*^9, 
   3.799330928980961*^9}, {3.799333417064032*^9, 3.799333437787046*^9}, {
   3.799333471975608*^9, 3.799333580835675*^9}, {3.799333616331751*^9, 
   3.799333651001423*^9}, {3.799333690233444*^9, 3.7993340191381693`*^9}, {
   3.799334108017424*^9, 3.799334204710758*^9}, {3.799837885189068*^9, 
   3.7998379150088673`*^9}, {3.799837983873026*^9, 3.799838039458145*^9}, {
   3.799838097761077*^9, 3.79983810677707*^9}, {3.7998381700764313`*^9, 
   3.799838258469844*^9}, {3.799838348744363*^9, 3.799838358082058*^9}, {
   3.799838420621422*^9, 3.799838537536872*^9}, 3.7998386259795923`*^9, {
   3.799838805407977*^9, 3.799838805642877*^9}, {3.7998388389048357`*^9, 
   3.799838923935965*^9}, 3.799857601464123*^9, {3.799857662918405*^9, 
   3.799857673044269*^9}, {3.799905377747763*^9, 3.79990537799378*^9}, {
   3.799905522542873*^9, 3.799905553523279*^9}, {3.79990568464703*^9, 
   3.799905794969678*^9}, {3.799905920792453*^9, 3.799905961846587*^9}, {
   3.799906062745703*^9, 3.799906162995025*^9}, {3.799906198428553*^9, 
   3.79990624552033*^9}, 3.799908094721748*^9, {3.799908425084171*^9, 
   3.799908484759182*^9}, {3.7999122972737207`*^9, 3.799912340198349*^9}, {
   3.799918056780085*^9, 3.799918192689816*^9}, {3.799918240950057*^9, 
   3.799918422920593*^9}, {3.799918489601771*^9, 3.799918496814308*^9}, {
   3.799918531849703*^9, 3.799918722567021*^9}, {3.799918771072074*^9, 
   3.799918794185808*^9}, {3.799918859678217*^9, 3.799919156328742*^9}, {
   3.799933824227092*^9, 3.799933824598098*^9}, {3.799933859912524*^9, 
   3.799933870418867*^9}, {3.799933916322383*^9, 3.799934004057596*^9}, {
   3.800007425024668*^9, 3.800007425929068*^9}, {3.800007479151401*^9, 
   3.800007503612216*^9}, {3.800007551912697*^9, 3.800007632009781*^9}, {
   3.800009254365518*^9, 3.800009254578881*^9}, {3.800009304515264*^9, 
   3.800009321432448*^9}, {3.8000094493597107`*^9, 3.800009480067278*^9}, {
   3.800009519122848*^9, 3.800009519260495*^9}, {3.800009567961905*^9, 
   3.800009669694409*^9}, {3.800009776203248*^9, 3.800009777503028*^9}, 
   3.800009809290044*^9, {3.800009847755577*^9, 3.800009956097617*^9}, 
   3.800009998506456*^9, {3.800010029672379*^9, 3.800010042409741*^9}, {
   3.800010103582435*^9, 3.800010172693609*^9}, {3.800010205306401*^9, 
   3.800010247908856*^9}, {3.80001028902806*^9, 3.800010356876388*^9}, 
   3.8000262392552357`*^9, {3.800026274372253*^9, 3.800026274821188*^9}, {
   3.800026496433267*^9, 3.8000264967473803`*^9}, {3.800026576313452*^9, 
   3.8000266732244387`*^9}, {3.800027283067773*^9, 3.8000272833216558`*^9}, {
   3.800027344622344*^9, 3.80002734516082*^9}, {3.8000273947459593`*^9, 
   3.800027558405642*^9}, {3.800027613313869*^9, 3.800027622872415*^9}, {
   3.800027686407209*^9, 3.800027795664857*^9}, {3.80053488685657*^9, 
   3.80053504572542*^9}, {3.80053540332136*^9, 3.800535468519255*^9}, {
   3.800537807378837*^9, 3.800537820010652*^9}, 3.800537870916622*^9, {
   3.8005379247706957`*^9, 3.800537925228201*^9}, {3.801155964479385*^9, 
   3.801155985242155*^9}, {3.801156039714175*^9, 3.801156067980329*^9}, {
   3.801156133220334*^9, 3.8011561530384903`*^9}, {3.8011563196782*^9, 
   3.801156362129141*^9}, {3.8011565030092173`*^9, 3.80115650427066*^9}, {
   3.801156713640387*^9, 3.801156741764636*^9}, 3.801156837606941*^9, {
   3.801157052434068*^9, 3.801157079466062*^9}, {3.801157143981266*^9, 
   3.801157158656703*^9}, {3.801157201599299*^9, 3.8011572019503202`*^9}, {
   3.801157283011044*^9, 3.80115729731183*^9}, {3.801157336365893*^9, 
   3.801157519973042*^9}, {3.801723643646824*^9, 3.80172364486211*^9}, {
   3.80172394543646*^9, 3.80172394557823*^9}, {3.8017239786015882`*^9, 
   3.801724109838378*^9}, {3.801724599637054*^9, 3.801724600061345*^9}, {
   3.801725957597002*^9, 3.801726112418913*^9}, {3.8017272750985413`*^9, 
   3.801727275329433*^9}, {3.801736998920841*^9, 3.801737007009729*^9}, {
   3.801737084079834*^9, 3.801737084188718*^9}, {3.801737124656231*^9, 
   3.80173717090034*^9}, {3.801737205922807*^9, 3.801737250010583*^9}, {
   3.801737280061246*^9, 3.801737343836285*^9}, {3.801739029381989*^9, 
   3.801739062857831*^9}, {3.801739105629142*^9, 3.801739302031641*^9}, {
   3.801756920681267*^9, 3.801756929211937*^9}, {3.801756984635017*^9, 
   3.801756985511079*^9}, {3.801757141687346*^9, 3.801757162550146*^9}, {
   3.801758425963828*^9, 3.801758448204216*^9}, {3.801758635405196*^9, 
   3.801758635444776*^9}, {3.801758696111423*^9, 3.801758696298831*^9}, {
   3.801758859309249*^9, 3.801759102335688*^9}, {3.801759442746474*^9, 
   3.801759443374734*^9}, {3.801759531826938*^9, 3.8017595322422247`*^9}, {
   3.801759691665811*^9, 3.801759691747998*^9}, 3.801759750049045*^9, {
   3.8017598108131027`*^9, 3.801759811082903*^9}, {3.801759897688552*^9, 
   3.80175990033562*^9}, {3.8017599643515863`*^9, 3.801759964446526*^9}, {
   3.801759995495994*^9, 3.801759995569163*^9}, {3.80176002760603*^9, 
   3.801760111376697*^9}, {3.8017601515374613`*^9, 3.801760188889287*^9}, {
   3.801760248329794*^9, 3.801760251999935*^9}, {3.8017607402040854`*^9, 
   3.801760740344088*^9}, {3.801760829936117*^9, 3.801760967089657*^9}, 
   3.8017614985197077`*^9, {3.801761553289871*^9, 3.801761721270609*^9}, {
   3.801761826122004*^9, 3.801761826462253*^9}, {3.801761957336833*^9, 
   3.801762107672421*^9}, {3.801837366975693*^9, 3.801837367245045*^9}, {
   3.801837408377967*^9, 3.801837419931665*^9}, {3.80183751314491*^9, 
   3.80183753599067*^9}, {3.8018376844496317`*^9, 3.801837684539215*^9}, {
   3.801837884742076*^9, 3.8018378959968843`*^9}, {3.801837931644554*^9, 
   3.801838116349371*^9}, {3.801838155919473*^9, 3.8018383470248833`*^9}, {
   3.801838399227653*^9, 3.801838429740864*^9}, {3.80183860001845*^9, 
   3.801838639141902*^9}, {3.80183873165466*^9, 3.801838836905284*^9}, {
   3.8018388886986227`*^9, 3.801839014644692*^9}, {3.80183976870081*^9, 
   3.801839813687173*^9}, {3.80183984749198*^9, 3.8018399329919558`*^9}, {
   3.801841566474979*^9, 3.801841574218288*^9}, 3.801841674888618*^9, {
   3.801841815277651*^9, 3.801842162111271*^9}, {3.801844628035781*^9, 
   3.801844672832491*^9}, {3.80184472333764*^9, 3.801844849491179*^9}, {
   3.801844889609487*^9, 3.801844904437834*^9}, {3.801847267143038*^9, 
   3.801847290926453*^9}, {3.801847328042453*^9, 3.80184748325219*^9}, {
   3.801848009146777*^9, 3.801848176311341*^9}, {3.801848300436664*^9, 
   3.801848302547413*^9}, {3.802190830193531*^9, 3.802190846046146*^9}, {
   3.80219088227098*^9, 3.802190969017604*^9}, {3.802191103046358*^9, 
   3.80219110754545*^9}, {3.8021915112445*^9, 3.802191766794645*^9}, {
   3.802192516884379*^9, 3.802192703652984*^9}, 3.802192829777647*^9, {
   3.802192862586714*^9, 3.80219301711843*^9}, {3.802193575940048*^9, 
   3.802193585564604*^9}, {3.802194009030446*^9, 3.802194009471916*^9}, {
   3.802194054635356*^9, 3.8021941000486794`*^9}, {3.802194158162964*^9, 
   3.802194171657913*^9}, {3.802194213451659*^9, 3.802194249954117*^9}, {
   3.8022423207081375`*^9, 3.802242384510271*^9}, {3.802243220616179*^9, 
   3.802243273644458*^9}, {3.80224331844669*^9, 3.802243574097431*^9}, 
   3.80235668416883*^9, 3.802356735730189*^9, {3.802356997500008*^9, 
   3.802356999656719*^9}, {3.8023605645506973`*^9, 3.802360578104018*^9}, {
   3.802361550932845*^9, 3.802361553804686*^9}, {3.802361662890614*^9, 
   3.8023616629598703`*^9}, {3.802361693964748*^9, 3.80236169404256*^9}, {
   3.802361739731558*^9, 3.802361781754184*^9}, {3.80236181250392*^9, 
   3.802361812741628*^9}, {3.8023618533844624`*^9, 3.8023618815037107`*^9}, {
   3.802361915789028*^9, 3.802361944331987*^9}, {3.802776988376657*^9, 
   3.802776989068762*^9}, {3.802777033446948*^9, 3.80277704121708*^9}, {
   3.802777151454698*^9, 3.802777188851759*^9}, {3.802777224304029*^9, 
   3.802777254734633*^9}, {3.802777304383642*^9, 3.802777407742004*^9}, {
   3.803635059416341*^9, 3.803635060156979*^9}, {3.803635105111887*^9, 
   3.803635115737939*^9}, {3.803635148035327*^9, 3.803635162422549*^9}, {
   3.803642086469464*^9, 3.803642090269476*^9}, {3.803642160108696*^9, 
   3.803642204414205*^9}, {3.803642246154495*^9, 3.803642246214611*^9}, {
   3.929157096985036*^9, 3.929157103809492*^9}, {3.945321778128899*^9, 
   3.945321831896798*^9}, {3.945321957658654*^9, 3.9453219999682207`*^9}, {
   3.945322033172509*^9, 3.94532204772931*^9}, {3.94532211195361*^9, 
   3.945322112032027*^9}, {3.94532238135363*^9, 3.945322381551746*^9}, {
   3.9453224265453453`*^9, 3.9453226089112453`*^9}, {3.945322648569219*^9, 
   3.945322725014944*^9}, {3.9453229804728107`*^9, 3.945322987958153*^9}, {
   3.945323026519808*^9, 3.945323098222328*^9}, {3.945323151111774*^9, 
   3.945323151374606*^9}, {3.945323198783554*^9, 3.945323208198947*^9}, {
   3.945323239802025*^9, 3.945323303269935*^9}, {3.945323335327997*^9, 
   3.945323397701855*^9}, {3.945323429911232*^9, 3.945323430549795*^9}, {
   3.945323472720291*^9, 3.945323499005836*^9}, {3.945323547839028*^9, 
   3.945323548045629*^9}, {3.945324536365152*^9, 3.945324536571739*^9}, {
   3.945324580725704*^9, 3.945324580787574*^9}, {3.945324618901166*^9, 
   3.945324641939743*^9}, {3.945324674437599*^9, 3.94532467451584*^9}, {
   3.945324706981638*^9, 3.945324753635445*^9}, {3.945324804884964*^9, 
   3.945324861899287*^9}, {3.945324895012766*^9, 3.9453249148837233`*^9}, {
   3.94532494546987*^9, 3.945324980413752*^9}, {3.945331128228758*^9, 
   3.945331165395521*^9}, {3.945331362852886*^9, 3.945331362922686*^9}, {
   3.945331395028517*^9, 3.945331395074481*^9}, {3.945331431525696*^9, 
   3.945331456621336*^9}, {3.945331488892486*^9, 3.945331585068655*^9}, {
   3.945331672356243*^9, 3.945331696650383*^9}, {3.945331911379849*^9, 
   3.945331927434567*^9}, {3.94533220174736*^9, 3.945332201873401*^9}, {
   3.945332258954879*^9, 3.94533226843456*^9}, {3.945333732632189*^9, 
   3.945333732831064*^9}, {3.945333768008675*^9, 3.945333777753131*^9}, {
   3.945334084534543*^9, 3.945334084782419*^9}, {3.945335298292896*^9, 
   3.9453353201899037`*^9}, {3.945335351510391*^9, 3.945335351820195*^9}, {
   3.945335389533993*^9, 3.9453354039662*^9}, {3.945335468285779*^9, 
   3.945335487077584*^9}, {3.945335521133396*^9, 3.9453355336539993`*^9}, {
   3.945335577661496*^9, 3.945335595011497*^9}, {3.945335625132469*^9, 
   3.945335685622033*^9}, {3.945336612178055*^9, 3.945336646910688*^9}, {
   3.945337263233074*^9, 3.945337273824926*^9}, {3.945337366247154*^9, 
   3.945337372008827*^9}, {3.945337748146166*^9, 3.94533776629723*^9}, {
   3.945395462690942*^9, 3.945395476552771*^9}, {3.94539562339504*^9, 
   3.945395623585128*^9}, {3.945395672354601*^9, 3.945395701040847*^9}, {
   3.9453966675288897`*^9, 3.945396687879595*^9}, {3.945396735193364*^9, 
   3.945396852711783*^9}, {3.945397722807868*^9, 3.945397723229904*^9}, {
   3.945397758352046*^9, 3.94539781164765*^9}, {3.9453978441241302`*^9, 
   3.945397952374065*^9}, {3.945397986477659*^9, 3.945397992149363*^9}, 
   3.945398027974699*^9, {3.945398901467603*^9, 3.945398920196083*^9}, {
   3.945398957815191*^9, 3.945398965317604*^9}, {3.945399023221557*^9, 
   3.945399035755879*^9}, {3.945417486857444*^9, 3.945417486926803*^9}, {
   3.945417531305163*^9, 3.945417532711735*^9}, {3.945417581335475*^9, 
   3.945417581518134*^9}, {3.945534223435466*^9, 3.945534223529557*^9}, {
   3.945534332491391*^9, 3.945534353817336*^9}, {3.945702665465987*^9, 
   3.945702678743698*^9}, {3.945702891990081*^9, 3.945702901383441*^9}, {
   3.945702962954921*^9, 3.945702963080167*^9}, 3.945703150622992*^9, {
   3.945703218971876*^9, 3.945703248728178*^9}, {3.945703317144579*^9, 
   3.9457033173895*^9}, {3.945703372545602*^9, 3.945703401675658*^9}, {
   3.9457034414383*^9, 3.945703505714978*^9}, {3.945703561524514*^9, 
   3.945703770727479*^9}, {3.94570529450187*^9, 3.945705406602922*^9}, {
   3.945705454740777*^9, 3.945705476249982*^9}, {3.94570594631158*^9, 
   3.945705959702209*^9}, 3.945743652332479*^9, {3.9457437105158997`*^9, 
   3.94574371056985*^9}, {3.9457437437559*^9, 3.945743743841868*^9}, {
   3.945746356406628*^9, 3.945746356476217*^9}, {3.945759245217776*^9, 
   3.945759245312793*^9}, {3.945760447816905*^9, 3.945760447910853*^9}, {
   3.945762077206178*^9, 3.945762099251425*^9}, {3.945762134725351*^9, 
   3.945762239029262*^9}, {3.945838832478487*^9, 3.945838833405694*^9}, {
   3.945838997751886*^9, 3.945838997797913*^9}, {3.945839037559623*^9, 
   3.94583903762939*^9}, {3.945839801709634*^9, 3.945839808932179*^9}, {
   3.945839877981731*^9, 3.945839880332584*^9}, {3.945840037853719*^9, 
   3.9458400379076023`*^9}, {3.945840988107701*^9, 3.9458409882096167`*^9}, {
   3.945925775525043*^9, 3.9459258013885193`*^9}, {3.945925840036839*^9, 
   3.94592588332402*^9}, {3.945927996984296*^9, 3.945928009407748*^9}, 
   3.94593277256578*^9, {3.945933791961452*^9, 3.94593379256954*^9}, {
   3.946015942360859*^9, 3.946015952608261*^9}, {3.946016025505885*^9, 
   3.946016025576006*^9}, {3.946016089865646*^9, 3.946016115323113*^9}, {
   3.946016218329502*^9, 3.946016218439647*^9}, {3.946016272681694*^9, 
   3.946016352503628*^9}, {3.946016411193602*^9, 3.946016411271426*^9}, 
   3.946016609984984*^9, {3.946024678693127*^9, 3.946024694666643*^9}, {
   3.946024746420281*^9, 3.946024767833461*^9}, {3.946024802719166*^9, 
   3.946024910624665*^9}, 3.946025031865206*^9, {3.946025076618147*^9, 
   3.946025076673232*^9}, {3.946025136019269*^9, 3.946025136100017*^9}, {
   3.946136782073501*^9, 3.946136782240676*^9}, {3.946136823561633*^9, 
   3.946136824960649*^9}, {3.946136871129612*^9, 3.9461368930483627`*^9}, {
   3.9461369344490337`*^9, 3.946136974552443*^9}, {3.946137020030818*^9, 
   3.946137042199945*^9}, 3.946137191546161*^9, {3.946377044582624*^9, 
   3.946377044679355*^9}, 3.946377402256517*^9, {3.946377485213078*^9, 
   3.946377485350307*^9}, {3.94637751822444*^9, 3.946377518670394*^9}, {
   3.946377555952441*^9, 3.946377556270431*^9}, {3.946377592152134*^9, 
   3.946377621648487*^9}, {3.946377658878133*^9, 3.94637765895041*^9}, {
   3.946444492866577*^9, 3.946444492936453*^9}, {3.946444524273909*^9, 
   3.946444733162191*^9}, {3.946445145817378*^9, 3.94644514605542*^9}, {
   3.946445349289983*^9, 3.946445349358924*^9}, {3.946445428544489*^9, 
   3.946445454710986*^9}, {3.946445486352482*^9, 3.94644548741485*^9}, {
   3.946445519489415*^9, 3.946445543095744*^9}, {3.946445582321156*^9, 
   3.946445668127482*^9}, {3.9464457033524714`*^9, 3.946445733543176*^9}, {
   3.9464457820323257`*^9, 3.946445782502325*^9}, {3.946445865358365*^9, 
   3.946445896752852*^9}, 3.946454073139618*^9, {3.946454189271544*^9, 
   3.9464541893496323`*^9}, {3.946454230503627*^9, 3.946454230613558*^9}, {
   3.946454387702934*^9, 3.946454387780921*^9}, {3.946454525742872*^9, 
   3.946454525812778*^9}, {3.946454605287084*^9, 3.946454606356635*^9}, {
   3.946518315755965*^9, 3.94651834583754*^9}, {3.94651838429986*^9, 
   3.946518439700942*^9}, {3.946518499676611*^9, 3.946518616757079*^9}, {
   3.94660476920324*^9, 3.946604796052151*^9}, {3.946604836244241*^9, 
   3.94660483686685*^9}, {3.946605316459797*^9, 3.946605343778983*^9}, 
   3.9466057411709843`*^9, 3.946606072985791*^9, 3.946606116986034*^9, {
   3.946606163402986*^9, 3.946606232827657*^9}, {3.94660627228463*^9, 
   3.946606408290536*^9}, {3.9466065787402477`*^9, 3.946606582712124*^9}, {
   3.946606638212029*^9, 3.946606750953515*^9}, {3.946606782331581*^9, 
   3.946606807841441*^9}, {3.946607008743949*^9, 3.9466070434974213`*^9}, {
   3.946607101523214*^9, 3.9466071018893747`*^9}, {3.946607150043353*^9, 
   3.946607150241232*^9}, {3.94660718821074*^9, 3.946607188497115*^9}, 
   3.946607220387973*^9, {3.946607265154934*^9, 3.946607265440919*^9}, {
   3.946607308866328*^9, 3.9466073408012657`*^9}, {3.9467087975061483`*^9, 
   3.946708797567301*^9}, {3.946708835720655*^9, 3.9467092464318542`*^9}, {
   3.946950787736878*^9, 3.946950811905264*^9}, {3.9469508540899153`*^9, 
   3.946950999719926*^9}, {3.9469512658248997`*^9, 3.946951265903496*^9}, {
   3.946951352112692*^9, 3.946951636118882*^9}, {3.946951666802946*^9, 
   3.9469516721266613`*^9}, {3.946951723176649*^9, 3.946951723246646*^9}, {
   3.9470454728613653`*^9, 3.947045472939619*^9}, {3.9470455328777447`*^9, 
   3.947045533219959*^9}, {3.947045606254179*^9, 3.947045621557465*^9}, {
   3.947045682838933*^9, 3.947045727642959*^9}, {3.947045808775596*^9, 
   3.947045808989419*^9}, {3.947047083540238*^9, 3.947047083746366*^9}, {
   3.9470471499234447`*^9, 3.947047150153908*^9}, {3.947048360648072*^9, 
   3.947048372664503*^9}, {3.9470484752087727`*^9, 3.947048488101872*^9}, {
   3.947048524256464*^9, 3.947048525535783*^9}, {3.947053212987438*^9, 
   3.947053323019126*^9}, 3.947053537299089*^9, {3.947053571050887*^9, 
   3.94705362201055*^9}, {3.947053703362952*^9, 3.947053703601231*^9}, {
   3.947565844812614*^9, 3.947565845083997*^9}, {3.947565962245535*^9, 
   3.947565963755858*^9}, 3.947566005053928*^9, {3.9475660701085033`*^9, 
   3.94756607021206*^9}, {3.947567721801556*^9, 3.947567726785735*^9}, 
   3.947567873683403*^9, 3.947567947641745*^9, {3.947568505536499*^9, 
   3.947568512022195*^9}, {3.947569882878877*^9, 3.947569883677057*^9}, {
   3.947570047381405*^9, 3.947570048092901*^9}, 3.948206660701692*^9, {
   3.948209105198359*^9, 3.948209105253676*^9}, {3.948209154018592*^9, 
   3.948209154184569*^9}, {3.9483599774880857`*^9, 3.9483599822967997`*^9}, {
   3.948360122287547*^9, 3.948360122424197*^9}, {3.9483601766957808`*^9, 
   3.948360176874467*^9}, {3.948360219466088*^9, 3.94836021957312*^9}, {
   3.948361154830586*^9, 3.9483611704744053`*^9}, {3.94843052255789*^9, 
   3.948430538593009*^9}, {3.948430749879348*^9, 3.948430750009337*^9}, {
   3.948430797382037*^9, 3.948430797444474*^9}, 3.948431324488674*^9, 
   3.948433307444024*^9, 3.9484333805777817`*^9, {3.948433454612952*^9, 
   3.94843345467136*^9}, 3.948433538237499*^9, {3.948433880646034*^9, 
   3.948434014790007*^9}, {3.948434049625822*^9, 3.948434072757156*^9}, {
   3.948434583817929*^9, 3.9484345838734922`*^9}, {3.9487780811561213`*^9, 
   3.948778104573797*^9}, {3.9487781548856378`*^9, 3.948778234235398*^9}, {
   3.948778303246154*^9, 3.948778303321981*^9}, 3.948778337141117*^9, {
   3.948778375469267*^9, 3.948778404061294*^9}, {3.948778450589189*^9, 
   3.948778450867323*^9}, {3.9490463120763597`*^9, 3.94904632242791*^9}, {
   3.95656608431948*^9, 3.956566100237739*^9}, {3.956566261527942*^9, 
   3.956566261876793*^9}, {3.956574079070934*^9, 3.956574079177186*^9}, {
   3.956574755556093*^9, 3.9565747556899652`*^9}, {3.95657491705098*^9, 
   3.956574917217271*^9}, {3.9565749883858547`*^9, 3.956574988464389*^9}, {
   3.956575110288458*^9, 3.956575110414935*^9}, {3.9565751806955338`*^9, 
   3.956575180814063*^9}, {3.956575273002942*^9, 3.9565752733787527`*^9}, {
   3.956575342831077*^9, 3.956575342996128*^9}, {3.956575440684363*^9, 
   3.956575440810939*^9}, {3.956575515515601*^9, 3.956575515650235*^9}, {
   3.956575586842573*^9, 3.956575587009125*^9}, {3.956575999901647*^9, 
   3.956576001500314*^9}, {3.956576234586827*^9, 3.956576234647565*^9}, {
   3.956576356043249*^9, 3.956576360001773*^9}, {3.956576565546316*^9, 
   3.956576568142947*^9}, {3.95657662155929*^9, 3.956576624135682*^9}, {
   3.956576679102634*^9, 3.956576698259307*^9}, {3.9565767646935577`*^9, 
   3.956576768580879*^9}, {3.956576838220626*^9, 3.95657685633005*^9}, {
   3.957081017600333*^9, 3.957081017708528*^9}, {3.957081114687623*^9, 
   3.957081119502529*^9}, {3.957081191495555*^9, 3.957081192765361*^9}, {
   3.957081257534466*^9, 3.957081264448921*^9}, {3.957081315868915*^9, 
   3.957081316128488*^9}, {3.957081386708024*^9, 3.957081393697431*^9}, 
   3.957081442623828*^9, {3.957083130698586*^9, 3.9570831555490103`*^9}, {
   3.957083217620841*^9, 3.957083245771392*^9}, {3.957083777829615*^9, 
   3.957083783052964*^9}, {3.957083919371339*^9, 3.957083944638744*^9}, {
   3.957084031938149*^9, 3.957084032181777*^9}, {3.9570841195137978`*^9, 
   3.957084120292604*^9}, 3.9570842391157084`*^9, 3.957084299775662*^9, {
   3.957090136916768*^9, 3.957090137043407*^9}, {3.958658750685432*^9, 
   3.958658773943205*^9}, {3.958659126591906*^9, 3.958659126669766*^9}, {
   3.958659466331966*^9, 3.958659466435549*^9}, {3.95865954077114*^9, 
   3.958659540914048*^9}, {3.958659635622006*^9, 3.958659635736955*^9}, {
   3.958659700923675*^9, 3.958659701040305*^9}, {3.958659762434771*^9, 
   3.958659762775709*^9}, {3.958659858831519*^9, 3.9586598589504833`*^9}, {
   3.958659962728586*^9, 3.958659962845295*^9}, {3.958660053194353*^9, 
   3.958660053264604*^9}, {3.9586601272372503`*^9, 3.958660127371305*^9}, {
   3.95866021867535*^9, 3.9586602189835*^9}, 3.959087207828204*^9, {
   3.959087317019869*^9, 3.9590873212905083`*^9}, {3.959088154210307*^9, 
   3.9590881543128567`*^9}, {3.9590883555040503`*^9, 3.959088355582677*^9}, {
   3.959088452798935*^9, 3.959088452914806*^9}, {3.959088636484873*^9, 
   3.959088636545693*^9}, {3.95908876444422*^9, 3.959088764546091*^9}, {
   3.959088878202167*^9, 3.959088878576942*^9}, 3.959089784831759*^9, {
   3.9590905614636383`*^9, 3.95909056156638*^9}, {3.9590908189991407`*^9, 
   3.9590908190559587`*^9}, {3.959090942691426*^9, 3.9590909427941713`*^9}, {
   3.959091036251148*^9, 3.9590910363292027`*^9}, {3.959091167856907*^9, 
   3.959091168148583*^9}, {3.959261517633651*^9, 3.959261579144343*^9}, {
   3.959261749201241*^9, 3.959261749591817*^9}, {3.959261789552765*^9, 
   3.959261803255452*^9}, {3.959261891648749*^9, 3.959261909990847*^9}, {
   3.959262654430386*^9, 3.959262654514549*^9}, {3.959262723034865*^9, 
   3.959262723074664*^9}, {3.959262784423183*^9, 3.959262784477639*^9}, {
   3.959262842980246*^9, 3.959262843120194*^9}, {3.959262892829806*^9, 
   3.959262892888877*^9}, {3.959263250133428*^9, 3.959263252278677*^9}, {
   3.959263501939783*^9, 3.959263502009531*^9}, {3.959263576261757*^9, 
   3.9592635763857527`*^9}, {3.9592646625660257`*^9, 3.959264662675238*^9}, {
   3.959264796348259*^9, 3.959264812179676*^9}, {3.959264930260499*^9, 
   3.95926493438627*^9}, {3.959265077061532*^9, 3.959265077356331*^9}, {
   3.95926538884318*^9, 3.9592653889735303`*^9}, {3.9592655785826263`*^9, 
   3.95926558399177*^9}, {3.959265860672845*^9, 3.959265861002304*^9}, {
   3.959265913469345*^9, 3.959265921451587*^9}, {3.959267212663115*^9, 
   3.959267212751918*^9}, {3.9592673645599537`*^9, 3.9592673646339197`*^9}, {
   3.959267526662622*^9, 3.9592675268126917`*^9}, {3.959267658621833*^9, 
   3.959267658951977*^9}, {3.959267778374332*^9, 3.9592677785447063`*^9}, {
   3.959267877937796*^9, 3.959267878072375*^9}, {3.9592679187339783`*^9, 
   3.95926792217321*^9}, {3.959267995088681*^9, 3.95926799521875*^9}, {
   3.959268130462485*^9, 3.959268130521923*^9}, {3.959268367598278*^9, 
   3.95926836794435*^9}, {3.959268436825393*^9, 3.959268436920484*^9}, {
   3.959268509503396*^9, 3.959268509582183*^9}, {3.959268577031417*^9, 
   3.9592685775271883`*^9}, {3.959268661525503*^9, 3.959268661936273*^9}, {
   3.959268740445088*^9, 3.95926874513909*^9}, {3.959268805455404*^9, 
   3.959268805595236*^9}, {3.959268882618238*^9, 3.959268882793585*^9}, {
   3.959268961638116*^9, 3.959268961972645*^9}, {3.959269303903135*^9, 
   3.959269304058327*^9}, {3.959269439173027*^9, 3.959269439409564*^9}, 
   3.959269756677959*^9, {3.959269852278759*^9, 3.959269852459136*^9}, {
   3.959269922124584*^9, 3.959269926482383*^9}, {3.969010329533687*^9, 
   3.9690103379642277`*^9}, {3.969014663430777*^9, 3.969014665774096*^9}, {
   3.969020299029888*^9, 3.969020299116287*^9}, {3.9690208833270473`*^9, 
   3.969020883388336*^9}, {3.969021400304706*^9, 3.969021400358445*^9}, {
   3.969021644124941*^9, 3.969021644275303*^9}, 3.969021977457139*^9, 
   3.969022345509069*^9, 3.969022418511984*^9, 3.969022553761778*^9, {
   3.9690991826808653`*^9, 3.9690991827405853`*^9}, {3.9690995491079607`*^9, 
   3.969099549217783*^9}, {3.96909990941499*^9, 3.969099909477421*^9}, {
   3.969099990590274*^9, 3.969099990668833*^9}, {3.969100107573942*^9, 
   3.969100107683371*^9}, {3.969100183960644*^9, 3.969100184369763*^9}, {
   3.969100256091881*^9, 3.969100256177783*^9}, {3.9691003239065*^9, 
   3.96910032401257*^9}, {3.969100393753645*^9, 3.969100393824217*^9}, {
   3.969100479337237*^9, 3.969100479415079*^9}, {3.969100555991783*^9, 
   3.969100556318283*^9}, {3.969100636295528*^9, 3.9691006363566113`*^9}, {
   3.969100735797703*^9, 3.969100735900131*^9}, {3.969100829461337*^9, 
   3.969100829538994*^9}, {3.969100939436079*^9, 3.969100939521955*^9}, {
   3.9691011667294893`*^9, 3.969101167046777*^9}, {3.969101252856574*^9, 
   3.969101252958295*^9}, {3.969101345191502*^9, 3.969101345253343*^9}, {
   3.969101418838003*^9, 3.969101418900484*^9}, {3.969101487301248*^9, 
   3.969101487411944*^9}, {3.969101558884458*^9, 3.969101559178835*^9}, {
   3.969101631891613*^9, 3.969101632002162*^9}, {3.9691017154746733`*^9, 
   3.9691017156010027`*^9}, {3.969101812674268*^9, 3.969101812765922*^9}, {
   3.969101896545287*^9, 3.96910189670313*^9}, {3.969102509569681*^9, 
   3.969102509815979*^9}, {3.974974190746875*^9, 3.974974191257799*^9}},
 CellLabel->
  "In[1800]:=",ExpressionUUID->"b378eb72-e527-49ca-82de-a284aa9a13ff"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.146517524985335\"\>",
         ShowStringCharacters->False],
        -5.146517524985335,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-0.0681035430358\"\>",
         ShowStringCharacters->False],
        -0.06810354303575838,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "1", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.138627280787995\"\>",
         ShowStringCharacters->False],
        -5.138627280787995,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-0.0602132988384\"\>",
         ShowStringCharacters->False],
        -0.06021329883841808,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "2", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.131091739125357\"\>",
         ShowStringCharacters->False],
        -5.131091739125357,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-0.0526777571758\"\>",
         ShowStringCharacters->False],
        -0.05267775717577994,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "3", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.123919189863449\"\>",
         ShowStringCharacters->False],
        -5.123919189863449,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-0.0455052079139\"\>",
         ShowStringCharacters->False],
        -0.04550520791387225,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "4", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.11711983614417\"\>",
         ShowStringCharacters->False],
        -5.11711983614417,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-0.0387058541946\"\>",
         ShowStringCharacters->False],
        -0.038705854194592604`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "5", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.110706268740948\"\>",
         ShowStringCharacters->False],
        -5.110706268740948,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-0.0322922867914\"\>",
         ShowStringCharacters->False],
        -0.03229228679137108,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "6", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.10469412161347\"\>",
         ShowStringCharacters->False],
        -5.10469412161347,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-0.0262801396639\"\>",
         ShowStringCharacters->False],
        -0.026280139663892754`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "7", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.099102952941571\"\>",
         ShowStringCharacters->False],
        -5.099102952941571,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-0.0206889709920\"\>",
         ShowStringCharacters->False],
        -0.020688970991994182`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "8", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.093957466635297\"\>",
         ShowStringCharacters->False],
        -5.093957466635297,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-0.0155434846857\"\>",
         ShowStringCharacters->False],
        -0.015543484685720088`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "9", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.089289283925167\"\>",
         ShowStringCharacters->False],
        -5.089289283925167,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-0.0108753019756\"\>",
         ShowStringCharacters->False],
        -0.010875301975589835`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "10", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.085139740021575\"\>",
         ShowStringCharacters->False],
        -5.085139740021575,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-0.0067257580720\"\>",
         ShowStringCharacters->False],
        -0.006725758071998378,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "11", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.081565125122291\"\>",
         ShowStringCharacters->False],
        -5.081565125122291,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-0.0031511431727\"\>",
         ShowStringCharacters->False],
        -0.0031511431727135886`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "12", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078649692776096\"\>",
         ShowStringCharacters->False],
        -5.078649692776096,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-0.0002357108265\"\>",
         ShowStringCharacters->False],
        -0.00023571082651852038`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "13", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078413729661954\"\>",
         ShowStringCharacters->False],
        -5.078413729661954,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000002522876\"\>",
         ShowStringCharacters->False],
        2.52287622792835*^-7,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "14", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078413277754734\"\>",
         ShowStringCharacters->False],
        -5.078413277754734,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000007041948\"\>",
         ShowStringCharacters->False],
        7.041948428820888*^-7,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "15", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078412563045858\"\>",
         ShowStringCharacters->False],
        -5.078412563045858,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000014189037\"\>",
         ShowStringCharacters->False],
        1.4189037189638043`*^-6,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "16", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078411520527349\"\>",
         ShowStringCharacters->False],
        -5.078411520527349,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000024614222\"\>",
         ShowStringCharacters->False],
        2.4614222278174225`*^-6,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "17", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.07841014023643\"\>",
         ShowStringCharacters->False],
        -5.0784101402364294`,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000038417131\"\>",
         ShowStringCharacters->False],
        3.841713147600956*^-6,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "18", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.07840842726304\"\>",
         ShowStringCharacters->False],
        -5.0784084272630405`,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000055546865\"\>",
         ShowStringCharacters->False],
        5.5546865365130316`*^-6,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "19", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078406386723977\"\>",
         ShowStringCharacters->False],
        -5.078406386723977,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000075952256\"\>",
         ShowStringCharacters->False],
        7.595225600454114*^-6,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "20", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078404022979571\"\>",
         ShowStringCharacters->False],
        -5.078404022979571,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000099589700\"\>",
         ShowStringCharacters->False],
        9.958970005996548*^-6,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "21", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078401339021564\"\>",
         ShowStringCharacters->False],
        -5.078401339021564,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000126429280\"\>",
         ShowStringCharacters->False],
        0.000012642928012951415`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "22", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078398336697036\"\>",
         ShowStringCharacters->False],
        -5.0783983366970356`,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000156452525\"\>",
         ShowStringCharacters->False],
        0.00001564525254149629,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "23", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078395016943476\"\>",
         ShowStringCharacters->False],
        -5.078395016943476,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000189650061\"\>",
         ShowStringCharacters->False],
        0.000018965006100657433`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "24", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078391380192632\"\>",
         ShowStringCharacters->False],
        -5.078391380192632,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000226017569\"\>",
         ShowStringCharacters->False],
        0.00002260175694512867,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "25", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078387426581476\"\>",
         ShowStringCharacters->False],
        -5.078387426581476,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000265553681\"\>",
         ShowStringCharacters->False],
        0.000026555368100922294`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "26", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078383156726165\"\>",
         ShowStringCharacters->False],
        -5.078383156726165,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000308252234\"\>",
         ShowStringCharacters->False],
        0.000030825223412023206`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "27", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078378572160554\"\>",
         ShowStringCharacters->False],
        -5.078378572160554,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000354097890\"\>",
         ShowStringCharacters->False],
        0.00003540978902272229,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "28", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078373674934687\"\>",
         ShowStringCharacters->False],
        -5.078373674934687,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000403070149\"\>",
         ShowStringCharacters->False],
        0.000040307014890217374`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "29", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078368467558456\"\>",
         ShowStringCharacters->False],
        -5.078368467558456,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000455143911\"\>",
         ShowStringCharacters->False],
        0.00004551439112088218,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "30", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078362952333431\"\>",
         ShowStringCharacters->False],
        -5.078362952333431,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000510296161\"\>",
         ShowStringCharacters->False],
        0.00005102961614600332,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "31", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078357130568729\"\>",
         ShowStringCharacters->False],
        -5.078357130568729,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000568513808\"\>",
         ShowStringCharacters->False],
        0.00005685138084832175,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "32", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078351002106647\"\>",
         ShowStringCharacters->False],
        -5.078351002106647,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000629798429\"\>",
         ShowStringCharacters->False],
        0.00006297984293013315,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "33", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078344565682384\"\>",
         ShowStringCharacters->False],
        -5.078344565682384,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000694162672\"\>",
         ShowStringCharacters->False],
        0.00006941626719303429,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "34", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078337819570836\"\>",
         ShowStringCharacters->False],
        -5.0783378195708355`,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000761623787\"\>",
         ShowStringCharacters->False],
        0.00007616237874152887,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "35", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078330762723015\"\>",
         ShowStringCharacters->False],
        -5.078330762723015,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000832192266\"\>",
         ShowStringCharacters->False],
        0.00008321922656229219,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "36", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078323395554995\"\>",
         ShowStringCharacters->False],
        -5.078323395554995,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000905863946\"\>",
         ShowStringCharacters->False],
        0.0000905863945819263,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "37", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078315720087117\"\>",
         ShowStringCharacters->False],
        -5.078315720087117,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0000982618625\"\>",
         ShowStringCharacters->False],
        0.00009826186246009172,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "38", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078307739410241\"\>",
         ShowStringCharacters->False],
        -5.078307739410241,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0001062425393\"\>",
         ShowStringCharacters->False],
        0.0001062425393358879,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "39", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078299456442113\"\>",
         ShowStringCharacters->False],
        -5.078299456442113,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0001145255075\"\>",
         ShowStringCharacters->False],
        0.00011452550746415824`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "40", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078290872797906\"\>",
         ShowStringCharacters->False],
        -5.078290872797906,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0001231091517\"\>",
         ShowStringCharacters->False],
        0.00012310915167113023`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "41", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078281987973099\"\>",
         ShowStringCharacters->False],
        -5.078281987973099,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0001319939765\"\>",
         ShowStringCharacters->False],
        0.00013199397647767341`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "42", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.07827279940456\"\>",
         ShowStringCharacters->False],
        -5.0782727994045604`,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0001411825450\"\>",
         ShowStringCharacters->False],
        0.00014118254501660488`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "43", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078263304184968\"\>",
         ShowStringCharacters->False],
        -5.078263304184968,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0001506777646\"\>",
         ShowStringCharacters->False],
        0.00015067776460941928`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "44", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078253500396614\"\>",
         ShowStringCharacters->False],
        -5.078253500396614,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0001604815530\"\>",
         ShowStringCharacters->False],
        0.00016048155296299882`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "45", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078243388360044\"\>",
         ShowStringCharacters->False],
        -5.078243388360044,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0001705935895\"\>",
         ShowStringCharacters->False],
        0.00017059358953286363`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "46", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078232970745789\"\>",
         ShowStringCharacters->False],
        -5.078232970745789,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0001810112038\"\>",
         ShowStringCharacters->False],
        0.0001810112037876621,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "47", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078222251469198\"\>",
         ShowStringCharacters->False],
        -5.078222251469198,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0001917304804\"\>",
         ShowStringCharacters->False],
        0.00019173048037934848`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "48", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078211233798434\"\>",
         ShowStringCharacters->False],
        -5.078211233798434,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0002027481511\"\>",
         ShowStringCharacters->False],
        0.00020274815114262879`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]},
     {"1", "49", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078199918775868\"\>",
         ShowStringCharacters->False],
        -5.078199918775868,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0002140631737\"\>",
         ShowStringCharacters->False],
        0.00021406317370864514`,
        AutoDelete->True],
       DecimalForm[#, {14, 13}]& ]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.974971447894858*^9, 3.974971519383181*^9, 
  3.974971717451248*^9, 3.974973065335243*^9, 3.974974540124778*^9, 
  3.974976217895047*^9, 3.974976321180184*^9, 3.9749785288112164`*^9},
 CellLabel->
  "Out[1812]//MatrixForm=",ExpressionUUID->"fe10722c-312e-46a2-9a0e-\
3757465316ea"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.974971309164544*^9, 3.974974303099599*^9},
 CellLabel->
  "In[1814]:=",ExpressionUUID->"7f5e3cb4-2048-4e51-97f2-ac1c83dda2bf"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.959266210971409*^9, 3.959266225897585*^9}},
 CellLabel->
  "In[1815]:=",ExpressionUUID->"6f69e3ae-4049-467f-a459-79bd485aef9a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.959266137704726*^9, 3.9592661445666723`*^9}},
 CellLabel->
  "In[1816]:=",ExpressionUUID->"2db13137-d899-4c1f-84db-f9ec9d94e1e8"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.796575762734393*^9, 3.79657577122192*^9}, {
   3.797352923242311*^9, 3.7973529246605186`*^9}, {3.798107571336918*^9, 
   3.798107577767728*^9}, {3.945322058942621*^9, 3.945322096573432*^9}, {
   3.945395496295993*^9, 3.945395502240518*^9}, {3.945417513221998*^9, 
   3.945417523637127*^9}, {3.945417563182004*^9, 3.94541757014896*^9}, {
   3.945838916067881*^9, 3.945838921419631*^9}, {3.945839005717456*^9, 
   3.945839005947378*^9}, {3.945839818298895*^9, 3.945839827025724*^9}, {
   3.945925790698309*^9, 3.945925792306222*^9}, {3.946016012319089*^9, 
   3.9460160130364637`*^9}, 3.946136843952091*^9, {3.947566065793654*^9, 
   3.94756606600117*^9}, {3.948207500314173*^9, 3.948207501733575*^9}, 
   3.948207599079201*^9, {3.959261630796926*^9, 3.9592616399823*^9}, 
   3.974974343344777*^9},
 CellLabel->
  "In[1817]:=",ExpressionUUID->"3710b8c1-ccd5-4be1-a49c-bbb89912f455"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.956574427404311*^9, 3.956574433793313*^9}, {
  3.956574556857555*^9, 3.956574560778312*^9}},
 CellLabel->
  "In[1818]:=",ExpressionUUID->"462a71f0-661b-4852-8bed-d00986dc6793"],

Cell[CellGroupData[{

Cell["", "Subsubsection",
 CellChangeTimes->{{3.947131133783304*^9, 3.94713113931182*^9}, 
   3.974974477651432*^9},ExpressionUUID->"8c9a25d8-53ef-4fbf-88f5-\
76f084fe4b56"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.974974479422703*^9},
 FontWeight->"Plain",
 CellLabel->
  "In[1819]:=",ExpressionUUID->"3a2d78c0-d081-4107-9659-9f56e43f2ad8"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.947129923982723*^9, 3.947129954752307*^9}, {
   3.9471300219763045`*^9, 3.947130038655041*^9}, {3.947130190738529*^9, 
   3.94713019189444*^9}, {3.947132012592108*^9, 3.94713201365926*^9}, 
   3.974974483767888*^9},
 CellLabel->
  "In[1820]:=",ExpressionUUID->"597e9982-cc88-43bf-af95-c941ff6b08f2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1012, 661},
WindowMargins->{{397, Automatic}, {87, Automatic}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f4ae698c-3776-4488-baad-a8405bce998d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 683, 12, 85, "Subtitle",ExpressionUUID->"1fdc8443-e081-4a27-90d6-0d96a51df886",
 CellID->926871483],
Cell[1108, 29, 2997, 80, 229, "Input",ExpressionUUID->"2b0b95d4-ac57-47e0-bdcc-f88c3238ad5b"],
Cell[CellGroupData[{
Cell[4130, 113, 152, 3, 54, "Subsection",ExpressionUUID->"79905e14-a8f1-4321-84d8-0867858bdd24"],
Cell[4285, 118, 14189, 348, 1263, "Input",ExpressionUUID->"48da8cc3-1b83-4186-be78-03dc09b64f5d"],
Cell[18477, 468, 14178, 312, 295, "Input",ExpressionUUID->"ab99e47f-b0a3-402f-8473-20171d3270e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32692, 785, 344, 7, 54, "Subsection",ExpressionUUID->"60b5eabf-3266-46ab-9d06-bf5cc5204eb3"],
Cell[33039, 794, 2174, 58, 251, "Input",ExpressionUUID->"bde38bc6-4373-4058-89a3-7d49ca71e07e"],
Cell[35216, 854, 320, 5, 30, "Input",ExpressionUUID->"0dd351c7-2034-4cf8-8538-a57e2c9b3093"],
Cell[35539, 861, 387, 6, 30, "Input",ExpressionUUID->"19d91443-8bcd-41cc-accd-a2f648cdbf1a"],
Cell[35929, 869, 292, 5, 53, "Input",ExpressionUUID->"c38a526e-cff8-4778-a1a7-819e14d80b3b"],
Cell[36224, 876, 7718, 107, 30, "Input",ExpressionUUID->"b319facf-1d7f-46ac-b56d-9b680533f37b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43979, 988, 406, 8, 54, "Subsection",ExpressionUUID->"4d9bbfd2-1279-432a-9b6f-f42bcf56ed01"],
Cell[44388, 998, 3720, 106, 317, "Input",ExpressionUUID->"20cadbeb-3a20-4b8e-b44f-62fdf0589a16"],
Cell[48111, 1106, 1602, 23, 30, "Input",ExpressionUUID->"726f0b8c-2214-4b35-be0d-f3632c145403"],
Cell[49716, 1131, 250, 4, 30, "Input",ExpressionUUID->"74f5536f-67bf-452a-aed2-3d911671d408"],
Cell[49969, 1137, 2987, 41, 53, "Input",ExpressionUUID->"9de2fe57-2c20-4c2e-9796-34060b54cf6f"],
Cell[52959, 1180, 354, 6, 30, "Input",ExpressionUUID->"721259a9-75f5-4dd9-a6dc-735b1e5f9095"],
Cell[53316, 1188, 151, 3, 30, "Input",ExpressionUUID->"e234fc20-93bd-4657-9c31-48773bc2f045"],
Cell[53470, 1193, 248, 4, 30, "Input",ExpressionUUID->"55034b3e-aea8-404a-b5fc-06a7422ea3bb"],
Cell[CellGroupData[{
Cell[53743, 1201, 4971, 117, 427, "Input",ExpressionUUID->"7875eda4-3836-4a7e-8640-915df0eaecf0"],
Cell[58717, 1320, 3210, 50, 34, "Output",ExpressionUUID->"bb14c585-3283-4747-9cc0-cb5f0cf44690"],
Cell[61930, 1372, 3209, 50, 34, "Output",ExpressionUUID->"e422b0ce-d5a6-4310-9f26-b6519f2e7447"],
Cell[65142, 1424, 3210, 50, 34, "Output",ExpressionUUID->"30eaf945-bfd1-432a-b54f-d2f899729aa9"],
Cell[68355, 1476, 3228, 52, 34, "Output",ExpressionUUID->"d970116c-fd77-4c9e-8c05-c9be4ea6b639"]
}, Open  ]],
Cell[71598, 1531, 346, 6, 30, "Input",ExpressionUUID->"f03d1106-a364-4034-8850-5b79c04165ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71981, 1542, 254, 7, 105, "Section",ExpressionUUID->"a8d2d175-08fe-4d7c-bda7-b6da8412d797"],
Cell[72238, 1551, 224, 4, 30, "Input",ExpressionUUID->"b758d800-d39f-410f-a781-4f015aa9074f"],
Cell[72465, 1557, 370, 6, 30, "Input",ExpressionUUID->"0519d60b-634e-4278-b731-5d0d5e8afdb6"],
Cell[CellGroupData[{
Cell[72860, 1567, 244, 4, 54, "Subsection",ExpressionUUID->"4ee60702-31a2-488f-9a58-8fe6e1e50077"],
Cell[CellGroupData[{
Cell[73129, 1575, 62244, 995, 515, "Input",ExpressionUUID->"b378eb72-e527-49ca-82de-a284aa9a13ff"],
Cell[135376, 2572, 23162, 769, 879, "Output",ExpressionUUID->"fe10722c-312e-46a2-9a0e-3757465316ea"]
}, Open  ]],
Cell[158553, 3344, 174, 3, 30, "Input",ExpressionUUID->"7f5e3cb4-2048-4e51-97f2-ac1c83dda2bf"],
Cell[158730, 3349, 176, 3, 30, "Input",ExpressionUUID->"6f69e3ae-4049-467f-a459-79bd485aef9a"],
Cell[158909, 3354, 178, 3, 30, "Input",ExpressionUUID->"2db13137-d899-4c1f-84db-f9ec9d94e1e8"],
Cell[159090, 3359, 929, 14, 30, "Input",ExpressionUUID->"3710b8c1-ccd5-4be1-a49c-bbb89912f455"],
Cell[160022, 3375, 225, 4, 30, "Input",ExpressionUUID->"462a71f0-661b-4852-8bed-d00986dc6793"],
Cell[CellGroupData[{
Cell[160272, 3383, 173, 3, 45, "Subsubsection",ExpressionUUID->"8c9a25d8-53ef-4fbf-88f5-76f084fe4b56"],
Cell[160448, 3388, 174, 4, 30, "Input",ExpressionUUID->"3a2d78c0-d081-4107-9659-9f56e43f2ad8"],
Cell[160625, 3394, 348, 6, 30, "Input",ExpressionUUID->"597e9982-cc88-43bf-af95-c941ff6b08f2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> aHe2_SM_data/a_spinspin_fit.nb <==

b[n_,b0_,b1_,b2_,b3_]:=b0-b1*(n*(n+1))+b2*(n*(n+1))^2+b3*(n*(n+1))^3
lb[n_,l0_,l1_,l2_,l3_]:=l0+l1*(n*(n+1))+l2*(n*(n+1))^2+l3*(n*(n+1))^3
a[n_,j_,b0_,b1_,b2_,b3_,l0_,l1_,l2_,l3_]:=b[n,b0,b1,b2,b3]*n*(n+1)+(2/3)*lb[n,l0,l1,l2,l3]*(Boole[j==n]-Boole[j==n+1]*n/(2*n+3)-Boole[j==n-1]*(n+1)/(2*n-1))
bt[j_,l0_,l1_,l2_,l3_]:=Sqrt[j*(j+1)]/(2*j+1)*(lb[j-1,l0,l1,l2,l3]+lb[j+1,l0,l1,l2,l3])
s[j_,b0_,b1_,b2_,b3_,l0_,l1_,l2_,l3_]:=a[j-1,j,b0,b1,b2,b3,l0,l1,l2,l3]+a[j+1,j,b0,b1,b2,b3,l0,l1,l2,l3]
d[j_,b0_,b1_,b2_,b3_,l0_,l1_,l2_,l3_]:=a[j-1,j,b0,b1,b2,b3,l0,l1,l2,l3]-a[j+1,j,b0,b1,b2,b3,l0,l1,l2,l3]
enefunc[n_,j_,b0_,b1_,b2_,b3_,l0_,l1_,l2_,l3_]:=Boole[n==j||j==0]*a[n,j,b0,b1,b2,b3,l0,l1,l2,l3]+Boole[(n==j+1||n==j-1)&&j!=0]*(s[j,b0,b1,b2,b3,l0,l1,l2,l3]+(n-j)*Sqrt[4*bt[j,l0,l1,l2,l3]^2+d[j,b0,b1,b2,b3,l0,l1,l2,l3]^2])/2
diffp[n_,b0_,b1_,b2_,b3_,l0_,l1_,l2_,l3_]:=enefunc[n,n+1,b0,b1,b2,b3,l0,l1,l2,l3]-enefunc[n,n,b0,b1,b2,b3,l0,l1,l2,l3]
diffm[n_,b0_,b1_,b2_,b3_,l0_,l1_,l2_,l3_]:=enefunc[n,n-1,b0,b1,b2,b3,l0,l1,l2,l3]-enefunc[n,n,b0,b1,b2,b3,l0,l1,l2,l3]							 


(* v=0  *)
compdatm={{1,0.0732847638469139},{3,0.0439087677819998},{5,0.0405185511199306},{7,0.0390849913999318},{9,0.0381901597800152},{11,0.0374965526400501},{13,0.0368828630003009},{15,0.0362948869201318},{17,0.0357048400801432},{19,0.0350970876997963},{21,0.0344622096699823}};
compdatp={{1,0.0292969380179784},{3,0.0325027698569329},{5,0.0336468255700311},{7,0.0341473421999581},{9,0.0343422377900424},{11,0.0343532961201163},{13,0.0342352987299819},{15,0.0340166182299981},{17,0.0337134829801471},{19,0.0333359156197730},{21,0.0328904627895099}};
diff[b0_,b1_,b2_,b3_,l0_,l1_,l2_,l3_]:=Sum[(compdatp[[p+1,2]]-diffp[2*p+1,b0,b1,b2,b3,l0,l1,l2,l3])^2+(compdatm[[p+1,2]]-diffm[2*p+1,b0,b1,b2,b3,l0,l1,l2,l3])^2,{p,0,10}]
NumberForm[FindMinimum[diff[b0,b1,b2,b3,l0,l1,l2,l3],{b0,7.6},{b1,0.0},{b2,0.0},{b3,0.0},{l0,-0.03666},{l1,0.0},{l2,0.0},{l3,0.0}],15]


(* v=1  *)
compdatm={{1,0.0691567922799550},{3,0.0414291208098803},{5,0.0382205585597148},{7,0.0368543878303171},{9,0.0359925559700969},{11,0.0353165738501957},{13,0.0347119253801793},{15,0.0341273980502592},{17,0.0335367200104884},{19,0.0329250376098571},{21,0.0322833429700040}};
compdatp={{1,0.0276471147699340},{3,0.0306677921898881},{5,0.0317389175697826},{7,0.0321988006903666},{9,0.0323662708201482},{11,0.0323562425101045},{13,0.0322203536002235},{15,0.0319853239207077},{17,0.0316664104202573},{19,0.0312729677698371},{21,0.0308110727501116}};
diff[b0_,b1_,b2_,b3_,l0_,l1_,l2_,l3_]:=Sum[(compdatp[[p+1,2]]-diffp[2*p+1,b0,b1,b2,b3,l0,l1,l2,l3])^2+(compdatm[[p+1,2]]-diffm[2*p+1,b0,b1,b2,b3,l0,l1,l2,l3])^2,{p,0,10}]
NumberForm[FindMinimum[diff[b0,b1,b2,b3,l0,l1,l2,l3],{b0,7.6},{b1,0.0},{b2,0.0},{b3,0.0},{l0,-0.03666},{l1,0.0},{l2,0.0},{l3,0.0}],15]


(* v=2  *)
compdatm={{1,0.0649565355997765},{3,0.0389058997798202},{5,0.0358818611302922},{7,0.0345838096100124},{9,0.0337549847199625},{11,0.0330961892304913},{13,0.0324998121404860},{15,0.0319176717703158},{17,0.0313249765704313},{19,0.0307076553408479},{21,0.0300570598792547}};
compdatp={{1,0.0259683693793704},{3,0.0288005255097232},{5,0.0297971873897041},{7,0.0302153266602545},{9,0.0303543506597634},{11,0.0303221583208142},{13,0.0301671804400030},{15,0.0299144339105624},{17,0.0295781406202877},{19,0.0291669600601381},{21,0.0286864244098979}};
diff[b0_,b1_,b2_,b3_,l0_,l1_,l2_,l3_]:=Sum[(compdatp[[p+1,2]]-diffp[2*p+1,b0,b1,b2,b3,l0,l1,l2,l3])^2+(compdatm[[p+1,2]]-diffm[2*p+1,b0,b1,b2,b3,l0,l1,l2,l3])^2,{p,0,10}]
NumberForm[FindMinimum[diff[b0,b1,b2,b3,l0,l1,l2,l3],{b0,7.6},{b1,0.0},{b2,0.0},{b3,0.0},{l0,-0.03666},{l1,0.0},{l2,0.0},{l3,0.0}],15]


